Fits to measurements of rare heavy flavour decays

This write-up is intended to form part of the proceedings for Lepton-Photon 2023. We review the decays $b\rightarrow c \ell \bar \nu_\ell$ (where $\ell \in \{e,\mu,\tau\}$) as well as $b\rightarrow s \mu^+ \mu^-$ and $b\rightarrow s e^+ e^-$, giving the current state-of-the-art in terms of measurements. We review fits to such data of new physics weak effective field theory operators, before closing with interpretations in terms of simplified TeV-scale field theories.

==> anc/README <==
The mathematica program to make the world average estimates in Fig 2 is in rdrds.nb.


==> anc/rdrds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    326849,       6190]
NotebookOptionsPosition[    323711,       6141]
NotebookOutlinePosition[    324123,       6157]
CellTagsIndexPosition[    324080,       6154]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Plotting", " ", "variables"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dchi2", "=", "2.3"}], ";", 
   RowBox[{"dchi2oned", "=", "1"}], ";", 
   RowBox[{"xmin", "=", "0.2"}], ";", 
   RowBox[{"xmax", "=", "0.6"}], ";", 
   RowBox[{"ymin", "=", "0.15"}], ";", 
   RowBox[{"ymax", "=", "0.4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Data", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar22cent", "=", 
   RowBox[{"{", 
    RowBox[{"0.316", ",", "0.226"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar22err", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.062", "^", "2"}], "+", 
       RowBox[{"0.019", "^", "2"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.022", "^", "2"}], "+", 
       RowBox[{"0.012", "^", "2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar22corr", "=", 
   RowBox[{"-", "0.82"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar13cent", "=", 
   RowBox[{"{", 
    RowBox[{"0.440", ",", "0.332"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar13err", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.058", "^", "2"}], "+", 
       RowBox[{"0.042", "^", "2"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.024", "^", "2"}], "+", 
       RowBox[{"0.018", "^", "2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar13corr", "=", 
   RowBox[{"-", "0.27"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle15cent", " ", "=", 
   RowBox[{"{", 
    RowBox[{"0.375", ",", "0.293"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle15err", "    ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.064", "^", "2"}], "+", 
       RowBox[{"0.026", "^", "2"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.038", "^", "2"}], "+", 
       RowBox[{"0.015", "^", "2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle15corr", "=", 
   RowBox[{"-", "0.49"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle16cent", "=", "0.302"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle16err", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"0.03", "^", "2"}], "+", 
     RowBox[{"0.011", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle17cent", "=", "0.27"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle17err", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"0.035", "^", "2"}], "+", 
     RowBox[{"0.0265", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb18cent", " ", "=", " ", "0.291"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb18err", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"0.019", "^", "2"}], "+", 
     RowBox[{"0.029", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle19cent", "=", 
   RowBox[{"{", 
    RowBox[{"0.307", ",", "0.283"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle19err", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.037", "^", "2"}], "+", 
       RowBox[{"0.016", "^", "2"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.018", "^", "2"}], "+", 
       RowBox[{"0.014", "^", "2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle19corr", "=", 
   RowBox[{"-", "0.51"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb22cent", "=", 
   RowBox[{"{", 
    RowBox[{"0.441", ",", "0.281"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb22err", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.06", "^", "2"}], "+", 
       RowBox[{"0.066", "^", "2"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"0.018", "^", "2"}], "+", 
       RowBox[{"0.024", "^", "2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb22corr", "=", 
   RowBox[{"-", "0.43"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb23cent", "=", "0.257"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb23err", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"0.015", "^", "2"}], " ", "+", " ", 
     RowBox[{"0.015", "^", "2"}], "+", 
     RowBox[{"0.012", "^", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smcent", "=", 
   RowBox[{"{", 
    RowBox[{"0.298", ",", "0.254"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smerr", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0.004", ",", "0.005"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smcorr", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chisq", "[", 
   RowBox[{"cent_", ",", "err_", ",", "corr_", ",", "x_", ",", "y_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"corr", "^", "2"}]}], ")"}]}], 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"cent", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", " ", 
        RowBox[{"err", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", ")"}], "^", "2"}], " ", "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", 
          RowBox[{"cent", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", " ", 
        RowBox[{"err", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], " ", ")"}], "^", "2"}], " ", "-", 
     "\[IndentingNewLine]", 
     RowBox[{"2", " ", "corr", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"cent", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", " ", 
       RowBox[{"err", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"cent", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", " ", 
       RowBox[{"err", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], " ", ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"babar13", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"chisq", "[", 
   RowBox[{
   "babar13cent", ",", "babar13err", ",", "babar13corr", ",", "x", ",", "y"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"babar22", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"chisq", "[", 
   RowBox[{
   "babar22cent", ",", "babar22err", ",", "babar22corr", ",", "x", ",", "y"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sm", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"chisq", "[", 
   RowBox[{"smcent", ",", "smerr", ",", "0", ",", "x", ",", "y"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle15", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"chisq", "[", 
   RowBox[{
   "belle15cent", ",", "belle15err", ",", "belle15corr", ",", "x", ",", "y"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle17", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "-", "belle17cent"}], ")"}], "^", "2"}], "/", 
   RowBox[{"belle17err", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"belle19", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"chisq", "[", 
   RowBox[{
   "belle19cent", ",", "belle19err", ",", "belle19corr", ",", "x", ",", "y"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb22", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"chisq", "[", 
   RowBox[{
   "lhcb22cent", ",", "lhcb22err", ",", "lhcb22corr", ",", "x", ",", "y"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhcb23", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "-", "lhcb23cent"}], ")"}], "^", "2"}], "/", 
   RowBox[{"lhcb23err", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"average", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"babar13", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"belle15", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"belle17", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"belle19", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"lhcb22", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"lhcb23", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"average2", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"average", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"babar22", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"min", "=", 
   RowBox[{"Minimize", "[", 
    RowBox[{
     RowBox[{"average", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cxy", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"average", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"x", " ", "y"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cxs", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"average", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "x", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cys", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"average", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "y", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{
    RowBox[{"-", "Cxy"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", " ", "Cxs", " ", "Cys"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sx", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rho", "^", "2"}]}], ")"}], " ", "Cxs"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sy", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rho", "^", "2"}]}], ")"}], "Cys"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Pre-Babar 22 results:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Combined minimum experimental \[Chi]^2=\>\"", ",", 
   RowBox[{"min", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<RD=\>\"", ",", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"min", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", "\"\<+/-\>\"", ",", "sx"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<RD=\>\"", ",", 
   RowBox[{"y", "/.", 
    RowBox[{
     RowBox[{"min", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ",", "\"\<+/-\>\"", ",", "sy"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Correlation \[Rho]=\>\"", ",", "rho"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Include", " ", "Babar22"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minnew", "=", 
   RowBox[{"Minimize", "[", 
    RowBox[{
     RowBox[{"average2", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cxynew", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"average2", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"x", " ", "y"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cxsnew", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"average2", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "x", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cysnew", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"average2", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "y", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhonew", "=", 
   RowBox[{
    RowBox[{"-", "Cxynew"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", " ", "Cxsnew", " ", "Cysnew"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sxnew", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rhonew", "^", "2"}]}], ")"}], " ", "Cxsnew"}], ")"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"synew", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rhonew", "^", "2"}]}], ")"}], "Cysnew"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<After Babar 22 results:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Combined minimum experimental \[Chi]^2=\>\"", ",", 
   RowBox[{"minnew", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<RD=\>\"", ",", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"minnew", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", "\"\<+/-\>\"", ",", "sxnew"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<RD*=\>\"", ",", 
   RowBox[{"y", "/.", 
    RowBox[{
     RowBox[{"minnew", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ",", "\"\<+/-\>\"", ",", "synew"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Correlation \[Rho]=\>\"", ",", "rhonew"}], "]"}]}], "Input",
 CellChangeTimes->{{3.895734971489688*^9, 3.895735450304682*^9}, {
   3.895735998786781*^9, 3.8957360827974625`*^9}, {3.8957361344431868`*^9, 
   3.895736170289242*^9}, {3.895737253931938*^9, 3.8957373462507772`*^9}, {
   3.8957374113821487`*^9, 3.8957374174791045`*^9}, {3.895737664727459*^9, 
   3.8957376686551785`*^9}, {3.897549966317623*^9, 3.8975499687664604`*^9}, {
   3.897550497049738*^9, 3.897550497737755*^9}, {3.8975505304000015`*^9, 
   3.8975505633733854`*^9}, {3.8975505969917116`*^9, 
   3.8975506244340563`*^9}, {3.897550806998282*^9, 3.897550807286171*^9}, {
   3.897550856382188*^9, 3.897551397610812*^9}, {3.89755143487213*^9, 
   3.8975514864681177`*^9}, {3.8975515243983865`*^9, 
   3.8975515557251825`*^9}, {3.8975515968099995`*^9, 3.89755161722995*^9}, {
   3.8975517014453506`*^9, 3.8975520299039083`*^9}, {3.897552220263257*^9, 
   3.8975522798572693`*^9}, {3.8975523350189095`*^9, 3.897552385144287*^9}, 
   3.897552471301731*^9, {3.8975525050974627`*^9, 3.8975525634034796`*^9}, {
   3.8975526098180313`*^9, 3.8975527658006296`*^9}, {3.8975529073751235`*^9, 
   3.8975529908950977`*^9}, {3.8975530364512672`*^9, 
   3.8975530378999968`*^9}, {3.897553121683511*^9, 3.8975531221281424`*^9}, 
   3.8975532233672123`*^9, 3.897553255646508*^9, {3.897553427702278*^9, 
   3.8975534318573236`*^9}, {3.8975541621302147`*^9, 
   3.8975541689661593`*^9}, {3.897554232839984*^9, 3.897554232964545*^9}, {
   3.8975567419825344`*^9, 3.897556743354529*^9}, {3.897556833478134*^9, 
   3.897556833714342*^9}, 3.897562909376184*^9, 3.897563263058258*^9, {
   3.897563827307535*^9, 3.897563828249921*^9}, {3.897566115082391*^9, 
   3.8975661157847404`*^9}, {3.897566651727246*^9, 3.8975667132191677`*^9}, {
   3.897566985982469*^9, 3.8975669874249*^9}, {3.897569415341999*^9, 
   3.8975694303074183`*^9}, {3.897569535928464*^9, 3.8975695638742247`*^9}, {
   3.897571253619382*^9, 3.8975712606811495`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"200c2005-0593-4e55-8d8a-8c6cf1b023b0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Pre-Babar 22 results:\"\>"], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282398443`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"fa5ea952-c278-4b9d-8534-8f4a947760bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Combined minimum experimental \[Chi]^2=\"\>", 
   "\[InvisibleSpace]", "10.003640419376552`"}],
  SequenceForm["Combined minimum experimental \[Chi]^2=", 10.003640419376552`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282398443`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"ef9d95c0-a835-4baa-9add-65231d7798f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RD=\"\>", "\[InvisibleSpace]", "0.3578470255639989`", 
   "\[InvisibleSpace]", "\<\"+/-\"\>", "\[InvisibleSpace]", 
   "0.028158745253126866`"}],
  SequenceForm["RD=", 0.3578470255639989, "+/-", 0.028158745253126866`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282398443`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"625d4e41-18dc-4bbe-8d5b-6e9a5cae98e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RD=\"\>", "\[InvisibleSpace]", "0.2838206816233894`", 
   "\[InvisibleSpace]", "\<\"+/-\"\>", "\[InvisibleSpace]", 
   "0.01196602205210362`"}],
  SequenceForm["RD=", 0.2838206816233894, "+/-", 0.01196602205210362],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"2b8f6681-9c86-4e70-a6c1-12a0108d081e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Correlation \[Rho]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.37847388979331825`"}]}],
  SequenceForm["Correlation \[Rho]=", -0.37847388979331825`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"e8cf3713-8965-4ab4-b6d8-d35a5b6958ab"],

Cell[BoxData["\<\"After Babar 22 results:\"\>"], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"c3a55b85-58ba-4aad-98cf-46d27a0bd506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Combined minimum experimental \[Chi]^2=\"\>", 
   "\[InvisibleSpace]", "24.589628187143944`"}],
  SequenceForm["Combined minimum experimental \[Chi]^2=", 24.589628187143944`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"bfd7a522-25e9-45fc-8575-910ed03acf9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RD=\"\>", "\[InvisibleSpace]", "0.3300493073448211`", 
   "\[InvisibleSpace]", "\<\"+/-\"\>", "\[InvisibleSpace]", 
   "0.025212515549505803`"}],
  SequenceForm["RD=", 0.3300493073448211, "+/-", 0.025212515549505803`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"5e344e1e-036d-472f-9fe0-41671edf3a25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"RD*=\"\>", "\[InvisibleSpace]", "0.263359690519995`", 
   "\[InvisibleSpace]", "\<\"+/-\"\>", "\[InvisibleSpace]", 
   "0.010362115654000971`"}],
  SequenceForm["RD*=", 0.263359690519995, "+/-", 0.010362115654000971`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"8a143a0b-8aae-46fc-83aa-426535b66f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Correlation \[Rho]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.5331682846217062`"}]}],
  SequenceForm["Correlation \[Rho]=", -0.5331682846217062],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8975670116053753`*^9, 3.89756943195912*^9, {3.897569538779417*^9, 
   3.897569564164955*^9}, 3.897569749341295*^9, 3.897571261201923*^9, 
   3.8976212781308384`*^9, 3.8976539776414833`*^9, 3.8978656810968013`*^9, 
   3.9012750282554846`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"c091ec1f-e508-41ac-8448-4549d23407a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"babar13cp", "=", "\[IndentingNewLine]", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"babar13", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"LightGray", ",", "None"}], "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"babar22cp", "=", "\[IndentingNewLine]", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"babar22", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"LightGray", ",", "None"}], "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belle15cp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"belle15", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "None"}], "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"{", "Blue", "}"}]}], ",", 
       RowBox[{"Ticks", "->", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belle17cp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"belle17", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2oned", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", "Magenta"}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"LightMagenta", ",", "None"}], "}"}]}], ",", 
       RowBox[{"Ticks", "->", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"belle19cp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"belle19", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"{", "Green", "}"}]}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"LightGreen", ",", "None"}], "}"}]}], ",", 
       RowBox[{"Ticks", "->", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhcb22cp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"lhcb22", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", "Blue"}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"LightBlue", ",", "None"}], "}"}]}], ",", 
       RowBox[{"Ticks", "->", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhcb23cp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"lhcb23", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2oned", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", "Pink"}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"LightPink", ",", "None"}], "}"}]}], ",", 
       RowBox[{"Ticks", "->", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"averagecp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"average", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "-", 
        RowBox[{"min", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", 
         RowBox[{"dchi2", ",", "11.8"}], "}"}]}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "None", ",", "None"}], "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Dashed", ",", 
            RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.3", ",", "0.4", ",", "0.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.25", ",", "0.3", ",", "0.35", ",", "0.4"}], 
           "}"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"average2cp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"average2", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "-", 
        RowBox[{"minnew", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "None", ",", "None"}], "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"{", "Red", "}"}]}], ",", 
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.3", ",", "0.4", ",", "0.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.25", ",", "0.3", ",", "0.35", ",", "0.4"}], 
           "}"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smcp", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"sm", "[", 
        RowBox[{"x", ",", "y"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "dchi2", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", "Black"}], ",", 
       RowBox[{"ContourShading", "->", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "None"}], "}"}]}], ",", 
       RowBox[{"Ticks", "->", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"textsize", "=", "16"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
    "belle17cp", ",", "lhcb23cp", ",", "babar13cp", ",", "belle15cp", ",", 
     "belle19cp", ",", "lhcb22cp", ",", "averagecp", ",", "smcp", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<BaBar12\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.45", ",", ".34"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Av.\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.355", ",", ".285"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Belle15\>\"", ",", "textsize", ",", "Blue"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.32", ",", ".36"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<LHCb22\>\"", ",", "textsize", ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"0.44", ",", ".28"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "10"}], " ", "Degree"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Belle19\>\"", ",", "textsize"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.3", ",", ".28"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "30"}], " ", "Degree"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<LHCb23\>\"", ",", "textsize", ",", "Pink"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.245", ",", ".24"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Belle17\>\"", ",", "textsize", ",", "Magenta"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.24", ",", ".31"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SM\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.32", ",", ".245"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<3\[Sigma]\>\"", ",", "textsize", ",", "Red"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.25", ",", "0.326"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<68% CL contours\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.3", ",", "0.39"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", "\"\<Allanach 2307.07532\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.28", ",", "0.155"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<World Average\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<R(D)=0.358\!\(\*OverscriptBox[\(-\), \(+\)]\)0.028\>\"", ",", 
            "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.195"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<R(D*)=0.284\!\(\*OverscriptBox[\(-\), \(+\)]\)0.012\>\"", ",",
             "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.175"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Rho]=-0.37\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.155"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SM 3.4\[Sigma]\>\"", ",", "textsize", ",", "Red"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.25", ",", "0.19"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<R(D)\>\"", ",", "\"\<R(D*)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "->", "Large"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<rdrds_old.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
    "belle17cp", ",", "lhcb23cp", ",", "babar13cp", ",", "belle15cp", ",", 
     "belle19cp", ",", "lhcb22cp", ",", "average2cp", ",", "babar22cp", ",", 
     "smcp", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<BaBar12\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.45", ",", ".34"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Av.\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.33", ",", ".26"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Belle15\>\"", ",", "textsize", ",", "Blue"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.32", ",", ".36"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<LHCb22\>\"", ",", "textsize", ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"0.44", ",", ".28"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "10"}], " ", "Degree"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Belle19\>\"", ",", "textsize", ",", "Green"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.29", ",", ".29"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "30"}], " ", "Degree"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<LHCb23\>\"", ",", "textsize", ",", "Pink"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.245", ",", ".24"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Belle17\>\"", ",", "textsize", ",", "Magenta"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.24", ",", ".31"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SM\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.32", ",", ".245"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<68% CL contours\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.3", ",", "0.39"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<BaBar 22\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.33", ",", "0.22"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(prelim)\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.35", ",", "0.205"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", "\"\<Allanach 2307.07532\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.28", ",", "0.155"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<World Average\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<R(D)=0.330\!\(\*OverscriptBox[\(-\), \(+\)]\)0.025\>\"", ",", 
            "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.195"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<R(D*)=0.263\!\(\*OverscriptBox[\(-\), \(+\)]\)0.010\>\"", ",",
             "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.175"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SM 1.5\[Sigma]\>\"", ",", "textsize", ",", "Red"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.25", ",", "0.19"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Rho]=-0.53\>\"", ",", "textsize"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.155"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<R(D)\>\"", ",", "\"\<R(D*)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "->", "Large"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<rdrds_new.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.895734971489688*^9, 3.895735450304682*^9}, {
   3.895735998786781*^9, 3.8957360827974625`*^9}, {3.8957361344431868`*^9, 
   3.895736170289242*^9}, {3.895737253931938*^9, 3.8957373462507772`*^9}, {
   3.8957374113821487`*^9, 3.8957374174791045`*^9}, {3.895737664727459*^9, 
   3.8957376686551785`*^9}, {3.897549966317623*^9, 3.8975499687664604`*^9}, {
   3.897550497049738*^9, 3.897550497737755*^9}, {3.8975505304000015`*^9, 
   3.8975505633733854`*^9}, {3.8975505969917116`*^9, 
   3.8975506244340563`*^9}, {3.897550806998282*^9, 3.897550807286171*^9}, {
   3.897550856382188*^9, 3.897551397610812*^9}, {3.89755143487213*^9, 
   3.8975514864681177`*^9}, {3.8975515243983865`*^9, 
   3.8975515557251825`*^9}, {3.8975515968099995`*^9, 3.89755161722995*^9}, {
   3.8975517014453506`*^9, 3.8975520299039083`*^9}, {3.897552220263257*^9, 
   3.8975522798572693`*^9}, {3.8975523350189095`*^9, 3.897552385144287*^9}, 
   3.897552471301731*^9, {3.8975525050974627`*^9, 3.8975525634034796`*^9}, {
   3.8975526098180313`*^9, 3.8975527658006296`*^9}, {3.8975529073751235`*^9, 
   3.8975529908950977`*^9}, {3.8975530364512672`*^9, 
   3.8975530378999968`*^9}, {3.897553121683511*^9, 3.8975531221281424`*^9}, 
   3.8975532233672123`*^9, {3.897553255646508*^9, 3.8975532781655865`*^9}, {
   3.897553557423176*^9, 3.897553714802101*^9}, {3.897553761259756*^9, 
   3.8975537899046135`*^9}, {3.8975538218173637`*^9, 
   3.8975538767582183`*^9}, {3.8975539734805937`*^9, 3.897553984287876*^9}, {
   3.8975543296213093`*^9, 3.8975543586419034`*^9}, {3.897554598211079*^9, 
   3.89755461498184*^9}, {3.897554666370396*^9, 3.8975546901665006`*^9}, {
   3.8975547430018816`*^9, 3.8975548208376503`*^9}, {3.8975549168952336`*^9, 
   3.897554931924749*^9}, {3.897554963759194*^9, 3.8975550096889167`*^9}, {
   3.8975550755397663`*^9, 3.8975551583047066`*^9}, {3.8975552771149964`*^9, 
   3.8975553573982735`*^9}, {3.8975553897667103`*^9, 3.897555482965644*^9}, {
   3.8975555282635717`*^9, 3.8975556115541477`*^9}, {3.897555704428712*^9, 
   3.8975558245969696`*^9}, 3.897555875817441*^9, {3.897555910905737*^9, 
   3.8975559854406853`*^9}, {3.8975560269103127`*^9, 
   3.8975560372491384`*^9}, {3.8975560738173532`*^9, 3.897556125683546*^9}, {
   3.8975561703939433`*^9, 3.8975562716577234`*^9}, {3.8975563450122743`*^9, 
   3.897556377468467*^9}, {3.8975564244120965`*^9, 3.897556725115119*^9}, {
   3.897556756016779*^9, 3.897556757613722*^9}, {3.8975568043981714`*^9, 
   3.8975568274546432`*^9}, {3.8975615044667587`*^9, 
   3.8975615203027897`*^9}, {3.8975615648452168`*^9, 
   3.8975615762797723`*^9}, {3.89756161533759*^9, 3.897561648673809*^9}, {
   3.8975616902519484`*^9, 3.8975617835829697`*^9}, {3.897561867682005*^9, 
   3.8975620289742794`*^9}, {3.8975620905846643`*^9, 
   3.8975621791585903`*^9}, {3.897562239014021*^9, 3.897562262247123*^9}, {
   3.8975623002846947`*^9, 3.8975623430886297`*^9}, {3.897562374656234*^9, 
   3.897562375218383*^9}, {3.8975624259661093`*^9, 3.897562441368662*^9}, {
   3.8975624718314753`*^9, 3.89756247742227*^9}, {3.8975625122183228`*^9, 
   3.8975625538160095`*^9}, {3.8975625924299216`*^9, 3.897562601726283*^9}, {
   3.897562644777047*^9, 3.8975626651196213`*^9}, {3.8975627001809387`*^9, 
   3.89756273216063*^9}, {3.897562835241848*^9, 3.8975628367764664`*^9}, {
   3.897562875270979*^9, 3.8975628767668395`*^9}, {3.897562932687641*^9, 
   3.897563029565673*^9}, {3.8975630637634096`*^9, 3.89756319353695*^9}, {
   3.897563349623828*^9, 3.8975633507330446`*^9}, {3.8975633979712954`*^9, 
   3.897563433918433*^9}, {3.8975634640658092`*^9, 3.8975635863974576`*^9}, {
   3.8975636198408656`*^9, 3.89756367503185*^9}, {3.8975637061612363`*^9, 
   3.8975637229255877`*^9}, {3.8975637564714856`*^9, 3.897563796729743*^9}, {
   3.8975638652662544`*^9, 3.8975639447609024`*^9}, {3.8975642633797436`*^9, 
   3.897564264844367*^9}, {3.8975658274344683`*^9, 3.897565829541499*^9}, {
   3.897565890477382*^9, 3.897566003692524*^9}, {3.897566093044108*^9, 
   3.8975660944089413`*^9}, {3.897566172255571*^9, 3.897566220067403*^9}, {
   3.8975662896371117`*^9, 3.8975663444548793`*^9}, {3.897566384945445*^9, 
   3.8975664627583747`*^9}, {3.8975667411146593`*^9, 
   3.8975667486411533`*^9}, {3.897569584393103*^9, 3.8975696640011272`*^9}, {
   3.897569702268298*^9, 3.897569705667098*^9}, {3.8975697636186934`*^9, 
   3.8975697678469734`*^9}, {3.897569836924506*^9, 3.8975698650562882`*^9}, {
   3.8975699034048033`*^9, 3.897569993471693*^9}, {3.897570030765308*^9, 
   3.8975701075704355`*^9}, {3.8975701376101065`*^9, 
   3.8975701481134825`*^9}, {3.8975701972627277`*^9, 
   3.8975702013437557`*^9}, {3.8975702461391125`*^9, 3.897570290859857*^9}, {
   3.8975704786639795`*^9, 3.8975705352793326`*^9}, {3.897570580506936*^9, 
   3.897570662577098*^9}, {3.897570711720637*^9, 3.8975707240349174`*^9}, {
   3.8975707551946216`*^9, 3.8975711188679905`*^9}, {3.8975711588979397`*^9, 
   3.8975712379648333`*^9}, {3.897571276446079*^9, 3.897571306185251*^9}, {
   3.8975714827621465`*^9, 3.8975714832093287`*^9}, {3.897571640634494*^9, 
   3.897571675556734*^9}, {3.897572613223889*^9, 3.8975727154276843`*^9}, {
   3.8975767905038967`*^9, 3.897576793832008*^9}, {3.8976211510615735`*^9, 
   3.8976211535164986`*^9}, {3.8976212532753057`*^9, 3.897621336122481*^9}, {
   3.8976240533762364`*^9, 3.897624071521266*^9}, 3.8976241262213173`*^9, {
   3.8976542979944043`*^9, 3.897654298083012*^9}, {3.9012750534395533`*^9, 
   3.901275093364294*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a47538cf-aa80-4745-bc10-e0de8cb239f1"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxl2g+wllWdwPHLugqtgaYgs2toFmSC2vDHdZHsimQkawLlgEwhKJO6K4b/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     "], {{
       {RGBColor[1, 0.9, 1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxdmnm8j9UWxt/9nu4ojSL3yhChuppu83CbS0KXHCHn4BQ55iG6mTJlKAnH
UDRIg5LSoDk0SiGa57lbaVRmovt8W8/vw+f+sax19m+9e6+95r23OmW9W/bK
syz7Uv8UCV+YsmyI4BvRV2tso+gXhEcLNoh+VniUYJ3oxcIN9NEw4UOF/yEY
p+++1t9jBJvE85LwWkFLwXrBV4Imgm8FYwWbxfOK8HjBVtGrhccJtoheKXym
cA3BGs07OYV8yPaccFfhtoJDtO504VvEf5bGDxB8l4WM7wqaiT5buKbgB9EH
iX+a8M3iv0awTeNvCJ8jXEvwk34bmse+4Bvrv8cIn6jfawt6i75KuLVgD8ET
gscEXbLAjws6i37U49DDhIsFlT32qPkfFn5EsEX0b1qnFFtIxt0EZaL/LPwX
QRfRlYUPFAwSXV94g3Br9CX4TtBc8JNlR2b0sr/4+omuIbxVuJ1gh2BZCr0g
/x76rZvG9hHeV4BTVBM+yHvZpnmetLwXeV/sqbVgiuj2Weh5puhS4QsE60W/
I2gq+i7hTsItBXNEdxRuIZguukS4OXsX/YWgDbYU7iD8b0EmWb5MYesJwhdn
Mee1Gv9Vf7+dx7rwdvD8rMN6i/0dvrJD9Ocp5GddZCy1/Kxf4vnZB/uZoHm3
6+/3hK/L4/sP85jzsizk5PfPUuiB+HjPczVNoTv01ky4vmA7+xRuIPgNHQk3
FCRBkeBrjV0paCy6jmCd6HPtbz+LPk/4QMEG0U2E6wo2iT5fuJ795yHhS4WL
s4itD1PomVj8wDpCZ5+m4CG+37cuiLmPrDti4hNBqyzi8mNiT/T9wpdkMT5P
dFkW4/UdAwX/f8J7b2O/QefE302OwRa2MfLMEr7Z47VMY0fi+AbH8ix/i73Y
932WY2/56GThG/P4bpa/nWm61OveaLrYe0D+BSlo9NXOOQVfqUjhE/jDvV5r
g2WYuYtfzrTeZljOEtM3WubnU8xZbh+rcJzgezPMjz3vsR7nCt/tOLlVeLbX
4ve5u/DcY9+oY/51lnPe/9kGu9yWYq6O1vetnhN8i8eRa6plm2Y5ke36FDn3
G8fnFMdGDfOv8X6nW7fYa5q/rTC9xrlguuMCfaAX4nGJ8LOOhYamu9ouD9q3
W9uni50noTubXmjbkTsf9ng9f8v4U8JP2ycfMs+ltv8C66qe5yF2HvR44Vv8
9jL771OeZ5FpxonjRaYLObG1Y4F1iXdywCOWDb99wPtaYBoZXk5Re/ZMUb9e
EvTQeDfTla2bJdbPYtOXWc5FXgu9vrCLbhennTUSmlh83fovt/zPWP9LTBf2
Cy90F9EvCrqJ7in8imCvFHV5qaC7bce65LFyj++eInfBT62kzlBvemaxV/bc
S3R3j1ODyHvLBX003sM86AS9ot+CHdFxZ9sRv8Bes+3b1O7Bgu8FQ7LIGcQt
ueUEr/OD14X+UfTx1jExOz9FLG3w9/w+1LaAh3lPtFw/WU7otVnEIvG5zrpC
T7+IHpYFvkrQW2P7CDaKPsU0a/US3luw3nzg4V57rec42TzMf4fw7SnqwiDB
t973KMGvgtGCkYKtHusj3n0Fm0WPyALz+0LHBf5/qnAV0w84FvBVctsM66ev
eZj3X54THnoE8j45/zTh/Uz3F64q2CH6dNP46tWCLEVP9bRjarv3vNEyXq6x
ain4nrHP46v9PH9hnzs830nWOTo5w9/Cv9T+ik+y5/I85m9B/2e9HeX5Rvl3
eqFJoo/0Xvlu96IYu0G/NaNnte6P2EWvjXax+WG72PNw23y41+iZx5xgei1q
2Hl59M/0AEPde6IffodvCuOap5X3crR1w97/aR2jD2Qv95zFwtfal/8u+SuE
Z+XxzYA8+Pt67sLeJ3kvJfQ93ksn0RO9F2S60nPQh15pWZmvwjIwNtV2gR7k
v8stO/7aWWPXWydtRU+wvyNPP8tE/jvLsTcwjzWmWm+TbRd4++6yNjR7qVoU
c8zU37WL4rubPMdA889zvJdZni6W6Srvn71fnMIPsHFJCl3jKwd7H4O8JmtX
WDbWZ21y/0GOqQHW2VTrBD2iN+pOPccRvUZd5wTq/IGOd/J/Q/vzGyny+P6C
Nin87Bf7DGcVen5qQgPHFH1RLec9+oHazl13pughiBf6tfqO2bYp/BXfLbWf
4VvXc1AUfJ5Hj1PTOYE6T+2n1k9M0R98lUWtp68qt57pSy6xrdErvkUPQi/Y
MYszAj1Lmf0WX5jgOMV/8WPijni9xvbCTyfZb/EFfGKS6CT4Lz6bx7nikzx8
GF/Dvh00dozjp5NgN0GeIgax53jbHz/A79uliHNiuH2KfEFeuChFzK91jJQ5
Tsq8XsG/O3kuzsEtHJPHORbQ25+KgneG913sPb+VorZSs/OimHu6/bTzLrHa
2Xtj7pbOa2191kOH2x3L04SP1VyVbKMh/gadwtvWfF1TnLXhQw+lHgeXeI/0
h9d5ni7m5QyzzvurED6gKGKtDvcD1hP722y5pgp31Hj1FP3DISlqLPK0TBFj
zNnKvxFvnKEPNR/nb+alTg9O8Q1yDPP+WYs4w7bEBrn1a8fspBR7oL+ln62w
LQZaHr7hbF1sWemD2CdnNcZae5+Hev0hXmc3r0XszncsEy/U0FLHODmHWDjF
8d4vizpIDNLnnO74HZhF7YOmHzvZOaFvFvWO+KVfutt0pyxqd13PP9/8xNRp
nn9AFvKit0J/0cg6u8P5gXh8wTmHHrLctqDf62Gd07+dYZ4rsuiRsBG9K3aC
xo7dbS96v++tryG2A3NiC3oJcmD/LPoQcubltvtQz0mfxh1KZdt5sOU51jR2
P878xNVrKXoIdIiPDRD8R/SKFH0YOqQ/pVejR33c69JbPuk7hy+E30zhE+yR
35taNuQ93zIvtPyX2rfII/jadfYx7iy49zrPfQO4iev90ZaTXHSM18KPDrec
5Bz6W3I4Zzd62pr2JXI0fMQ+dsAe1IhxppH5XvshPkCdoF6Qi9AHeqGOVPFe
tvhb8iP9E3u/wPGwOsVdBj0cOf5M639308TOmBR+ho9RE86y7Sqbpl6MTeHf
2OXqFPZGn6NT+EF/6/lUy9PA/NSy+p6fOnWCdYIfYuvmlvlH578pediaexP6
7JEpahs99PAUuZvefZVtSk85KkWuhx/Z2ls3K1PcudDvIufFpl+13uAZn6KW
oCv8ivMP/eiIFHUa+njbrqdzDnpsbx+uYX1yBmpsOem90WOJ9VZq/R/ncXSL
/zayD6P/Eu8FO3OuwEfoWejFd3h+xvs4/lp63UqmiUvqbHP7anX7APm5uXtf
9Huk9YC99rHe8FXqBvWDM+O+5qF3Im928fwNPSf+yX3zhebHl4j5b+3X2Is4
3dv0evtAM/tYJX/7lf2kuf2Ks2MP+0ZV8+M/1cxDjBxhmcm9R9nW+GEXy8/c
xGMHy3m09c/8Vcy/1botsTzV7QPEb5np/3hd5iHG6d86Wp/jTcPT1fpBD/t5
TvrMTp6LukI/3M12x3bl1tVS092931LbmlxL/v3R+ZhvycHLPI4fDra9yVtr
bPPJefgrflvIGW3sM8QMsUPdYJ2x1gnnYuKK38k95JFq3h/7LOhmvPdLbuS+
tXB3DN3U4xNtU8b4m/xZw+Pwd/D8VzgPcBfPeZ547GufxL597HsrTWPr1ubv
ZR/uazviA/2sc3Jdf9uUfmOYdbXKPPjJRMuGPKdbD1VttzH+ljrZ2mthU/LM
No/3SDtrb0/reQ/zF+zVKu3Mn8W2XSPrv7ftW2zZyJ3kpkLMjU476ym5rIpt
OMJ2JJ7IicTXaZYZGU8yz15eZ7jXOtn8xCJxM8r6bO/50ckpHicfkOfOtmz8
TR6mFyKmiI8xzg/kVc4+091X/qEo+mD64b8WxXmbPndP0bXcT9JX7ud3Ct4r
mGOl5eFsRN9Mz/x0Hm8Qt+Yx/naKercwj3v79/O4O+bcUKUo+mP6XB7DKtzf
bRS+K4978heF5+Vxr75c+O487tWX5XG25GxXtyhy25v2z1k+a9Ysin6XXnKb
+wvOKe0cb8Td93nULfLrz3mcXTlHVi+Kfox9JccJ+yJuluTxznVbHrmNWkg8
4r+r0878t9o+yRyvex58eZXt/rbHOa8t877mCn/jXoW3u+Xe+z159JhNrPPL
vS7xPj+Pd4RX84i5lfZJ6uSr9knuhNEn9+jP5fFucnse+2Ev3BW/aJ3fadu9
YZn5DX7m6Ojx/R1bq+yHfb0WPr+X37Z44xpou5CL7vC6rH9/Hm8crwnPsT7R
K/3XirTTf1c4Xqifyx0Lr+fxRsIbJndy9NAds5iPdxTOvSvyeI/hzZN3Fd5g
uLt8Kw8e3iFX5fEGM876Y07Ow+/mwc97V23Pz5md8zvrdcqCj/MzbzfcQUKX
eWyueeCdY5qzwp1p51sD9wLcCdBPzTZ9u3lYa47XYl+FNzzO7bX9LeM/uGfg
HZL3Jd7GuKslzng74w6X9zfO421sw42249I8aN6cP/OZfaLtv8l+wtsg9w/c
Zz9gPb6Zxzsu9ygNi+IdGx7uKh6yHO8Iz3YeIB98nIc8vOk9n8e7He/bi/J4
s3zKvr/Ze8Tft1i3H+SxL94G/+Z3Vd5X8ZcN9s2D/SbO2/ijeez5I+Fn8niT
5v28nt9wect9OY89jrGM8BAH7JMcQX5g/x9Yni+cO57II0+Tr/vYpifZXpyH
6CnpB/B5ci65qLAf9sK5kJzO/dJm18KRWcTsEY7rja6jI7KoA9T4wts3dZe6
xhsRZxzqNTmfHpc+f5hp8j9nMnrWHq7jx5q/tucs+B5zck91gPk5UzA3Z3V6
gMIZaYxjHJn7+9tzLA/nMGrhJtfTsz0n9exc6wddNbbeanu8t3VCnBd6zsbW
D3ngcI/v6bWQmRxIzaOuFXoI7v7Iq9DkIvoJesTRzpP0keRn+jNo7gRHeR50
PtJ26esczrfkbfrcydYb+ecwy/++a9nDeeRccse9eeQEchD5p5L//wD/jwDb
w8Pv/EYckYs+zSPGHssjrhhfkO+MW2I2FcUdEP9P4Y/+/wn8P4XXnD/vy8PX
4X8kj2+YE1/+JY+7Kf4/yO/rOT+84zh9UPhxy4Asv+ZxJ8X/WdiUx33L7//f
wTkFuf4HDP9W1w==
           "]], PolygonBox[CompressedData["
1:eJwtkzlPVUEUgOfNgBCEIIYlimGJYFT+AL/BgoLCwoKCgoICEgoKC2rZZJVW
QDYVXJEtgUAgEowEgxF4gOB7YBCCGvbtoXwn5xZfznfuzJ175rzz0vOLc4us
MSYbwmCa5MRnzDK8wNOdMaXERtbS8C38HpSTbxK/wCl7v0M3Hs+eOtbk0AT8
GtSTl5Bfx6OghryA/DIeC7XkheRX8BtO9zbwLBnPgjLyJvK7+Al+H6rIj4lB
KR7W+P4A8Sf4YJ18iLgPuVDJtj3iKvxnLQh9+FWn35aa43A/fs7aD3iHz0EI
X4U3uGNPHvGxfBZPcVqr9CgVj4R8q3eMwJfxf7wbgF48yWlvpCeJ+KFXm9zp
CG7z7InRO9/BO4lLvHsEU3g7LOKH8BF/b/VsqXkJ7/d6IXcM4B+s3lVqWMEH
vd5Iz9bhGfjJD2Ac74EVn/6ms/gtanhotaZM/LnV2TiGz/hrq705g2/4S6uz
IDM0g7+12kvp4YL0Ah5ANeedE1tggbU9GMVjnM6GzEQ0/hfPgQryP8QJq3eX
mtvwM28W5MwQ3HQ6q1JzBm6cfkt+Mx8+abWX0sMO/JPVu0iPu/Axq72Qmlrx
pzCP78Mwvu3NvtT0G3a82mTGdmHE6l3knWZ8Ax4Z/c/8gnCnsyMzcgn/arV3
0vNX+AVuQ44/
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0, 1], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwNwwkyAlAAANDPTVypGRdwgDqELCXLDWRXKTtJZK2IImv2Jffw3szrG4hF
oj0hhH6nekP4s+Sve3ad9MeiX+767YSf7vjuth+O++aWL276asqOGz657rNj
Prrmvas+mPTOgrfmbZvwxhWb5mw56rVZG2a8csRLl6275IXD1lz03AWrDnnm
vCfOeWrcY2etOOORgx6atuy0B+77D3oyQAY=
           "]], LineBox[CompressedData["
1:eJwNzWk2AmAYhuGvQiIKFZkroVhN57QBC2AtyJCwPEOGohAyXD+uc7/n+fMW
9g5q+5EQQp3raAjVWAg7bFFhmyt7WTcpskGJS/u6FlhhjVVa9iVdZoFF8lzY
czrPHFkyNO0zOss0aVKc25M6RYJJJjizx3WcEcYY5dQe1Rh/7ogGTtw//PLF
kG8aDPjkjQ/eOaZHny6vvHDEMx0eeOKRQ+5pc8Mdt+z6/Q/a/yeo
           "]]},
         "1"],
        Annotation[#, 1, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmwd4VFUWx5MAIqAISGeRoKyAKGVFwAgMKgQRQTrSluIuzVWKFGGlLVKW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     "], {{
       {RGBColor[1, 0.925, 0.925], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmgewlsUVhv/9/nUcB5UAAqIUsaFgQxEUERRFQcql9wtcOtKrFAuCNQnR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           "]], PolygonBox[CompressedData["
1:eJwtlXfI1lUYhl/POaamphESEeKiUBQlR24zV7n3zj1zfmruPdOc4J7lSFOz
cpYD3GnD3FsREYmQCJGW+7q5/eP6uO/3/N6X3/M8536+It0HtxgUMplMFiSY
wZ9xfPAh3I6ZzCv44ehP4HP8NiiEngFtOfsaXxA9HdrgN+JfRU+EZvhv8EXQ
ZaEd/kt8PvQEaIrPBn3R52EXZ/9CZ/Rv8C36EXRHn4Ht6CfQE30WdqCfQW/0
OdiJjvxeP/QF2I3/H7qiT8N36A2QFz0emvDsJvxr6EnQHH8Z/15wzar9Ir4G
ehjkwZ/HV0cPgZfxuWEo+grs5Sw7fgD6IuzB58JnoS/DD/gt8AZ6KrTibDP+
dfQUaIn/Cl8APRla4Lfi30RPg9b4HKCBXYLvOTsL1dCDISdnf+M/Qp+CwvgG
MDp4BvXRZaBh8AxKo2cmz6IR3OW7JfAfoHNDcfRnyb1pBn9w/mly7xrAHXxZ
fOPgmb+DfhvqonPBW+hpMAZdB27yfDF8bXQOKIqeDmPR9eAW57OS704T+B0/
O73oBdzDl8LXD55hSfRUuIGuBdc5r4pvGdzTKugFyXd1lN5RtUHH4DtcDz0n
ufet4E++XwHfNPhOlEdXgubBM6mIrgGtg2dYHf0+tA2eUU30/OQsdIAH/F4d
fPvgjNRGz02efRv4i/Pj8C66BzxGX4Wa6JGQn2c7JNemnnVE/8N5p+AZL4y+
87r7FeFkdCaUDf3mj+gJye+imicmZ0hZqgDH0GP5rF3wO45T1pN7oRpHoB/y
TLfgDC1G/wddgjO6CD0quRb1YLSykDwrzWAYOkH/4EyuiM6gslgejkRnRFmp
osxH32HdZd3xVfjJybPTHZ6SnEFlUZlbE51BZVEZWx29Q7RLKsHP0T1UL0fA
F/iX8AODM7oyekdoV1SGX6MzqqwqU+eiM6asVYUz0TtJu6kcHNIsku+27nxn
dICPg3fa8uiZarbaYUu0e5J36VXYhz8VXbt6pF4dju6Neqxe50t+92uwH380
enaaiWZzMPpddCd0N05Hv6tqVK09kne5MtMT3TU5a8p4N/T66Kxr5zfG/xLd
C9WgWvRPoU/wjl3G2U/RvdVnOuudvAu0U/ok16TatDMvRe9E7UbtzAvop9Ar
eIcvja5JtWnnXkGfiL7LekbPHoDrwZm4hh6QvBuU0YHoddG7RjukEX5t9G7R
zmmoWSTvNu2ofrpbybtMmc5Cz0vercrAfb77HJWr0uk=
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0.5, 0.5], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwNzmkywnEAxvFf+oeIOgJXaqYLOACHKbIU3YDsSzPKvpNUcg9L9s+Lz3zn
efdMTs1kp2MhhBy1eAgv9MhEIVQ0rQf6TJdxe0XHdF87tEnZyzqqe/pEixG7
rEnd1UeaDNslHdIdfeCeQXtJE7qtd9wS2Ysa1y294ZoBe0FjuqlXXBLsef1j
gwvO+aXID+uccco3c3xR5YRjPpmlzxpHNPigwDur1DnkjTyvTPjwD5FdNzA=

           "]], LineBox[CompressedData["
1:eJwNyuc20AEAxuF/hxuISKU60kASFaKhSFFpyGjZs0Vpa1CR0rwFLal0B7qR
kAYSSXIBPR+e8zvvOW9MdXNh07wgCPoYCAmCe6FB8FmP6XFOMGjH6gpi6LH3
aTgdDNkntYxyhu3VuoqVvLD36wI6+WJXaCVVjNjxGscaXtoFGsF9vtrVWkMt
3+xEXUsCr+wDGkkX3+06raeBH/Z6TWIdr+2DupAHjNqNeorTjNkbNIVk3tiH
NIqHjNtn9Czn+Gmn6iY20msf1kV0M2E3aTPn+WVv1nTSeGsX6mIeMWlf0BYu
MmVv0Uwy6LOP6BIe89u+pJe5wrS9XbexlXd2kUbzhD/2Vb3GdWbsnbqDLN7b
xbqUp/y1W/UGN5m1d2kO2XywS3QZz/hn39LbtDFn79Hd5NJvl+pynjOfdu5w
lzD2kk8eH/2P6if9D9LxTx4=
           "]]},
         "1"],
        Annotation[#, 1, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtmwmcjlX7x8fuzTsYb7IrshQhys4caRHKUrKUkD0NSbY0DBnrWAqvDBWR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     "], {{
       {GrayLevel[0.85], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXuUV1UVx3/33lM+KsYRkdQejCAgYAKiPVArNVIEEVcvkVpogDNoaqCA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           "]], PolygonBox[CompressedData["
1:eJwtlWdoVUEQhZ/3jmIsWGKNvRsbxN4bFrBholhRMfZnsBu7ImgsINhREWzg
LxFFLCGKYDcae8WGiL1h7+U7zP1xMufM7tu7MzszqZY+OW1SEIvF4sDAMP4s
xzERnA9jsWnoNtit6H7w+SARnY0uDP8A3wy/Dyah54Fu+DLRl7H7wRLOnY1d
yVoj8Jy19+AUvpboLPgEcBa9EN0T+y5fLJaDXYGegV3PGcXhNcFa9q4BL/C3
Qi+Dx8E5dA/0E/hhUBA+BtTH3xA8kkU/Y+0dOIlui/4IP875beAn8KWjp4AD
0Z11d925M/wNfCP8EiiD7guK4SsOUuH5dAZ3j6OXag3ksPcB+IyvJDpXZ8H/
gSY6E50AHwQ/ja0M5uK7gS2Bb0fgOVAuxpnH0hg8A7dBdbCTPT+wi1hPxca5
wyHtM8/FapACz28eW2q09xV2HToPlEbnoafDL4JS6Dnmb9FFd1IuzLneWAXT
Dnxh7zf9Bp+Zv00GPAteFPTSu4AF8DrgUeA+rSkHyoVyqFxOAdtZ3wI+4jsD
KoAkMJS1EaBaFLNi3wcWc5VF7E9k7W7ofBVIRzc3f+tk/PfA0Si388DN0CE+
UjUAH6CY4fPBQPgVfLMCz8lheA3zu+mNq8NbmNfyT/UA6w9Bg9BrTrWXaf4W
imEW/Ah2A3vvgVroUaAuvoKgl/mddfcm6Az4RHOumtmLrWheq/rGWPOYFJvO
GG1eE6qNFNWA+RtkRD0Ywp+qjjjrE8iFjzfvdfkmwCuYxz4bJJnHpNh+gE7m
Pahe/I7uYN4D6gXNiKnioa99Be3Na0i1pJ59GXqNqFaU06vwC6HvVQ2ploaY
50JvOhje0fzb6ln17rGo1pXD1/C/YA98N/gTxZwS9fBzbJp5b37nvHrw36Hv
VQ3WRv9E71ItgMroQnqjwGdIAfMZplmmHq6kWkdvC7xGZ5jPRM1GzcT+8LL6
TeBnJMD76MzoG7+wTc3vop5vBq9q3puagY9Z72I+CzXTuprXfFI0EzQbepvP
Cp2ps9+GPns3aaaqL81noWZ4d3gyeBx4jpSrmeazSDF8DT1mxa4ZcDCaWfFo
pgfmPave1UwuYl4zqh3NzNbqrdC/rZgVe3nz/w2aWeXMa1y1rpmZzd4H4Fbg
d9LdroVea/JVQQ83n0Xqweus3Qm9N9Xz6v3/OwjdnA==
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["
1:eJwl01VTVmEUgNGDfIoJYieKid3domKL2K3YBXZhYut/QcXu7u4Wu7sDY814
sebZe79zLk9scmpSSlgQBFncCg+CUaEguKnJOoXJZNgL6V9N1N4kUZ1Mt4ba
iAYMZJ9bD+3JL/NPYsxb9SVFzcO5bO6n/RnANXtpLUVNLtnL6V2tpn/0N9lU
sVelAIvIz2J2e4vV+SxgHgFpnPdWViNZQxSf3WbrV52pX3SWftNp+lFT9ZNW
1AqEsZIcvHefqh80Rd/oO9ab32pxzcNq8pKLruSmCxHUpx7leeCbbnpfm+px
raMd6MhDezM9oXW1Ewk8sg/Tk9pLJzCRx/YnnKK5vSUt2GAvo+O4Zx6rWTpe
n+okfaYHOcRmcrotYZs5Tucwl6EccxuiR/UK6eY9epX9LLcf0BuMMF/XH+zl
FUvddmhl3anL9LUW0+nMoA992eW+UPNRkhLU4Lt7tK6lIG0459ZaT2srPaMX
WWG+oNs5SxH7C91CJfNzDekqwulMPJvc12l7anPE3kTvaDttSy0O2xvrbR2j
o+nOYAYxko3eCof+/3f/AEufcU0=
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmwmczVUbx8ckQiTZw6A3MZQtpQZPCEkJ2SJrGzEhyV7KoMhrF5OQpUYS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     "], {{
       {RGBColor[0, 0, 1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmnnUVtV1h9/33qMCymCU0QmcCMYGl2mrEQSUaAjIoBaRKQHEJG1So2j+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           "]], PolygonBox[CompressedData["
1:eJwtlXmwTnUYx88958nevUIMsg5TBgkxKiay7+Nml+iaZBQmozK6tqFIdm5Z
WpRt7EthZClbtgmTpaZhCqOZ4g+aYcoofb7z9cfnfT/Pe37vOb/leZ5Tq2BM
/ug0SZJJELCCj9pZkpzhx8H4s9CDuDscwm/ALnwy12vjn0JN4p5wBG8MXfAl
XG+Gr4X6xLkwB/8GnsfbQEO8ONzkuW8RX8J7QXW8GizDX4ZheAH8iL+hZ3Lv
dlANnw8LubYAfseHwwKuTSO+jLeBV3P4D/Ef4UWu46sz8Xd4K5jB+LHEF/HK
cJvxM4mv4E/AdK7PI76GD4SlxLOIr+JvQp/Ec16O79Y98RuMucd3Sjw08R59
hv/H90qubYIgfg1+xe/Az/jT4b0rgtzwGI2dAnXwztp//AIU4BuhUeY90F70
h0H4ADihucFBxtYg/gQfojNhfV8QX8f3Qlu8HTyps4HVjP8L6uPfQqfMZ6qz
fRi+Tv3MDfgOKIvnwVx8GzTPvAfai61QmPq37XiT8NrOwyvhZ+rZh4n74l/B
1NT/qY4/FT4rzUFz2RfOPc15P94AWmfOKeXWv3wXJv5tTzjHlGvKmRaaO7Qg
rgU18M/DrpxX7s+G0nhFaCqHCjmugcP4WLiU+sx19jPhYuoxM/At0DTzmW4O
57ByeT9xPr5ev+HzYV34DHQW7xMPxScqR/AX+a0bPgnup35mBXw83MW3Q0l8
FpRk7GPQFn8b/k595o/ir4efpRorFj5Tna1ysCX+DvyDb4MS+Lvaw9Q5Vhaf
BmnmNVVVbkLVzDWl2hoXzt1c4lL4qvBa1CPUK45CPr6R5+eEa0y1phq8/6Dm
Vftb+c+wcI2p1lRjm8I1rdpWjdYL17BqWTn6QrgGVYuq2Sr4SChGfJPro8M1
rFp+jniAagG6Zj4DncUpGKxc5v8/4CvDuawc+jLcQ9RLVDOV8JPqAcR/cn0C
fi7cm9QjzoZ7pHqlav4Z/CfVeOYcOR/ukeqVpTQnvH147/dAOa0VKmXOQeWi
akS1shM6hWtetb8buoRrXLWuOfXDp4fX+hu8h1cM11bC9Sn40nCuqKeqt74U
7vXKGeXOR+Gzqsz1j/EPw3NVD1cvPx0+K+3ZmXCOKld7wff4MeijuUDvcE4o
N/oSH8c7hHN3H5QPj9FY5fhk3Ss8VvfQvR4Jr1U1UYhPDa9FPU69Li+8N8pZ
5W5ReO7K0db4Q+GzUo2s0dqhTOacVm7rHaJ3iXLmg3DNq/bV4zridcO9V++U
MnjN8LtMPUS9ZFE4d3Rmi/ExcCt1jh0IvwP0LlAOXCAeET4bzeGX8J5p71Qj
XfFR4dzVPXSv7rA3dY2qVnuGe4l6gHqB9lB7qTE9wjmkXFIPfTzc89X71aPn
4f8Dvy346Q==
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0, 0, 1], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl00NwmAEUhdG/TWrbSG3bNlO7TW3btm3btm3b5qrr6sx0cebb3rd4YRG9
w3tFCoLgJ2lDg2AP+9jLUX6FBMEjfcxDOjCFycTiAiU4T3Eis4qVXKQk09nM
TNJzgHSsZg2taMkgktCIFcwmjIPMYj3rCOG3Xcc1F8fITTG+UJQepGEq3ehF
T3pzlnNsYytbyEt3ojKQaLykPZW4zR1ucIubJGc+C5jHXGZQkKq8Jg7b2cEc
PpGdI+SgNC/4657+GnCGfJwmP4X5TCHiUoB2VCMew4lPdSKoQQJGMJJaXKIm
l4lEHxaxmIWUYwnl+UoFylCWnJTiOX/sDNVMfCAzsenEW5IxiTZ8py0b2cAP
MnCIjJzkFCfIQ2OSMoaxNOUaTbjOMIYShU1MoyJLac09HnCftRwmGx/ZyV2a
856UjCMF72hGCyYwka48pQvPSM14UrGbXXTmCUUYQEyu0oArNGQ0o0jMGzrS
j74spz7LCKce36jLEGLwiiokog61GUx0KpOQrGRhf+j/H/4Hvt93vA==
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtmgl8TUf7x4PaKkXttbTUvrRailKMpVRCBK2l9kR5EVpqX+KtLdaXShdr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     "], {{
       {RGBColor[0.88, 1, 0.88], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHuQ1mUVx9/39zxc5eqyMtpFV5GhbIqyi3JZqIkCdoFqEHuBivxTDFec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           "]], PolygonBox[CompressedData["
1:eJw1lFdsj1EYxv/OOanZmFU1SlEjVu3dGhdowkUJVXe9cSExEyOE4MKFa0Fs
QVGrRhCtPWLHaNUKSopErdLWKH5P3s/Fk+d5zznf+d55UnLnZM12sVhsJgjg
m4/F9rBwHHxHbwfj68RiGfAkDhyEh7CXCWdh9wJN0c1Ab/RbuID9LvAzUIe1
Cu49xppDTwNTWS/lznPwJnCUvftgM/o+WId+DGrRn3QGPRGezLc34DXYL8D1
aE17Q7EPwR57Of/riB4RzEf5upr9N3CHYLF1Q49Fn4W/xswn+ZYT7K4c7BnB
YlAsdcXYV+F57GfD2diJ4JszH+XrFOxJcLziAhUgDZSw/wO+4M23FDCcsynA
R2d0dnqwfyvHd+Fh2O293am7W4JKZzEqVvmQHcVwBc7E7g8XcmY8+gR6rrOc
qcDvvdXiNRiHXR/0oBaNWO+O7hZMNwRdpcEunedMQ/RD1sux14MS5SXYXcpB
nmLDznMWU6dgNVKtVNMH6NRguYwDnYP1jHrnJfsh2D/0rwTW+qLTgukWoA/6
gHLF2US4v3oPpGMnYQ9EDwima1hrjX6CXuKsR9WrN6N/qefeoRuw9g5dBuLQ
GeCXs55NR8eDN85m4pX6DDs56oHB6FEgNcqxcj0SuxPcBDsfHhPMd/k8OljP
qfeUozK4J3bjaMa2RzOmWdvI/ge4X7BYV2J/hFthVznzqR66iebL2cyVs/80
iv0vaM/eV80QuhT8RleCz+hiUI3uEaxX1QNb4cfRv3WmOXvF3mq9WzOn2QY/
lVt4EPu34GrsPyA5WE1V24XYt/UuBOtF1Ui1Uk+pt5Sze6qFt7t1Z8H/mfCW
w4vgDljrrIZF6PNgqbOZ0Gzs9RaLaqha1kSzVgS+oA9708qRcrUf+5Gznn7u
7U3Q26C1n+hf3nK1TDF7e4P0Fm3QGR+9UejFoBBdBR46y7FyfQYscuazfD8J
5jvzeVeUM+WuFvuIt5wpd5rphGA1U+1UY9U6P+ql36At9iVvWj3aBrvUm2+a
Sc2mfJJv6tEh7O+IarECXEafAguc+bxNbwGYhV4FrqH3RL2mM6fR+7y91apx
UrA7dJdi3OktR8qV7jiObhcsNvV0brA7dbdysMXbjGnW9EZNQP8D2xzWzQ==

           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0, 1, 0], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl02dbjnEcx+Erd0Si7E2REMqWjOwRwm1kJXoBvB97K9kzsoXcsveemSl7
r/M4PDiPz+/7P66nV1LBkvDiqCAIIlwLBcEtFkQHwU39zRXm21f1LBEm2ks1
0L06XC9rF+1KN+qx0lt3TWURu+wZmskx93r2M9leoWfYzUx7j27gJ7/4wBdW
UcIs3xzQjVTTx+7LFndDHcMIRpJOL3pTnzge+O4+m/nBM8Let2ptvahzdB5z
qbTjdZtO1xptoZs0Rsfxyj1WX2stjeKPe5hm0YaTdlst1qF6QgfrcR2iIZrT
jPZUeG+lRXqUXPcR/cspZtundR8D3YPI4JC9nGVMsl/qOaLdafTkjr2Oae7D
eoFSptprtYw1TLEP6nmS3Z1J4Z79guck2Nv1Pd/4zluSvHeiI0/t0fpER2ki
b9yf+URT+7E20EtaV1vSgbt2a+1HfxrRmHfex2s2E6hDLIXev/KRJvZtrSLH
vVp7aLkWaDsWssMeoDv1Efnuh3qdPPeN0P9/5B/2a2qB
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnAd4VEX3h4OA9CICIlKUjiIi5QMjZAAVRKRJ7xB6LwKiFFFKAEUQpPcS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     "], {{
       {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmgm0V1UVxu/933MhRYSHlpUCMhhm5YDgUGEGiZFCJciUZFCiLpkeU5ii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           "]], PolygonBox[CompressedData["
1:eJwtlXmw11MYxr/3e94zSMMgwnWHMKFU3EnCXEWhxdp6kS3UZOgiWxO5oluh
5hYVoSvTJlnGkmmSNIxMtuyytdFNNWYkS/bPM09/PL95nvO+v+85591Om6F1
/UaWRVE0gACz+dnMwsxUFKPgm0B/+MPgRvhKML+iKOrRLXNRbEA34N8INsLv
Aovgq8FkeBU+jfiO59uHwRezthHbm+AZ+O1gVun/vAI/CZ9n8W/FHp3hfVmb
hG0KuAF+OGszsD8CbkGfgn4R/jK4H90LvRL+nv6DfgC8Da8CtfB9sC8vfYZ9
4Xtn3+Vu0EL7ga3YtoA5+J+BXpp8Z91dPvJdBmahB6Kb4bXcbyb6zGzbMv7f
gH4LVCffUXfdC/ud6L5873z0CDAB22NgHfwKMKr0nXX3Q/AfnexzsO7K2mL4
veBa3Q10xl4D2mH/E90Rvg37XMUuHGvl9DX4paAJPg5cE46RYvU+eAM+Mhzr
aXzjOvhSsES50Z7w7uyxRPWA7gZ/Khwr7dkH3Rv9fOk7XA4fAxbAh2L/Gf5B
+Ky3gcC/AtysWgOlcq87J8dsAbxP+KyHop+DXw8ml77Denhj+OyD9E14N7AQ
/SD6IL73JLoZ3QH9ELw9a3OVT+Uc/Y/uDJ8DRod95DsC/AZ/FNSXztme/Pcv
nQE+AHwPHwvmJX9T364L98Jw9K/wHqoRaqMO/R/83zDXntpbZ9BZFLNx8I8U
Y/QO6uNC+Izwt4aBnfDj2GO2YoX/sfAf9H30RHAAegv64uQY9ocPALXJa7Jd
pjOpnsD+2T2t3m4NFsGHKebw3uBreBd8Xi3dkydnx1ix1p6b4TeFY6EZoVnx
EphWOCbH498pu/efRp8A75q9l3pwAr4TQYKvUs7gZ2FfkdzDT4RniGZJe/QK
+HLQLrmnLwmvybYJPVC1ByqTa0C1UAOuKtwjBd/+A/1j6R7fBb8VPK7+BG2w
dw+fZQ3oBT+XtVXY3gHz0PeonpNrVrW7MNyLWuuAHqIZlFwzV6vfWKva3QMH
ZudQudRMmR6uadW2arQpvKf2/hBMhR+VfbZq6uHI7Bwr16qRK8MzQ7NDOW4O
14xqR3c6Gt/BYAe8C9iqWkD/olyC7eEeVC+qJj7W/9GfJ+dEuflKMzY5hmvD
M0GzQTO9Et8v0V3hg7F/Ab+ItbXJPXoH+rtwLakmvoW3zu7NsdhbZdegalEx
U+x6ZM+W8eie8PPCs1IzcA+dPTxbNZPugx+R/RboDRoefrP0dumN0FuxX/a3
KjUjwjNGs0Y1/g367Gybau4c3T0cm0Gc9zP47+FZoJp5F94zbFNMFdsa0FTh
mXi6eiU8ezWj68Nvkt4m1ezr8FOzc6k36zSdPTxb9YboLdEM0ixSDb8Ab5v9
Fqrnj8meoZqlyslq9Us49sqpcrsm3As60wWaLeFaUg2rlquze1E9fWJ2Tau2
NdP+Vv7Cs0U1oFr4NFw7mmGfKF7ht26nZkr2m6q3VTlX7rUmm2riJ/VeONdV
u3vhf8nzFEM=
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0, 0, 1], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl1Hecz3UcwPHfcWcnCRkJCZHRMEvdIR1x3NkrcqVhHEJW9ogoCpU9y54p
Kyuzshr2XpkNsst4fh7+eN7r8/58vvf4fX+zQHL7OilRkUgkvz+/R0ciWzhP
w5hI5GW9wG72sJWLNHJWVf9kL/v4kb9o7OwV/ZvLfEF9e1/qAFYQY96pA/mX
wVS2N04zaEYysd5cScfoFT7nKu05wXG28zb5XddZ82knnRTuhe8ZygbmMo/x
POi6zDzAh+byOlvn0IGTdOQU//E/X1HTdV/rZ9Sz/lSrEUct83AdQqJ1kq6k
Dk+ai1KIIhRmsf3SWobnKEdZBtl/Rp+lJE9TiqXh9eBR67zkobU5JTyGdTut
QQuaU53+9OEp5721uH4TXm8Oc4SDvMUhUjmPop91CZ2lm2jFEvqyjNTOtukM
bjGaV+1NC4+rU8O96HS9yQ1+5jrXGMUUGrhmsi4I/09t85valGO05TF7bbQb
SdaNdBhNWM0aPqKCsxd4nu/Ce8Xj1gUpQBfzE5qov/A6D5tP6x+8z0hGsI5P
wnvrfKJW1fjw2aaheVW4dx4yZwnfFarwnr1YjaMiL/Eiy8NzYxcTwneCtXxM
L+q65gP9lq5sZCbzwxlnw+ctPGfXndGjvEtu8zuaU3ORhrQk2PshfCZJb07H
WOtk3qAZWe29pr8Sbb1De1DMerNGwr1rPP+wnwP8xCV6khCeo2bXprS0zqaP
kINY80IW0Z3b3OEuVTjHb9H3f3vuAV0TkDk=
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtXAdYlMfzxhZBsVfsBdHYUDFGUBy7YgPUqLFgidgwlkSxVxQL2I29xxZ7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     "], {{
       {RGBColor[1, 0, 0], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNV1tsVVUQvfeesy8If4r4wtAWEAwmIH4REv0Cg4kmNDEx/oBt44/S2lqq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           "]], PolygonBox[CompressedData["
1:eJwtlEtsjFEYhv/O/3/Ti1hQl4XSTkIiqURbK5FYuaxYSIRYIEMsiUbcRoi4
hQUWItgVHZ0uVCnT1oZENBmVlkhTl9ZlaqqqLiuLop63Xxdv/vc93znn/64n
kdyzYXcsCIJNIAI3LAgaWdiMWBAPggqwEX4+DII2vvext8HvScPnYU+Gvmc+
vIVvFv1SwL4eVMEbioJgHXwtWAFv1R3wu+b8DmiFfwB5uMkZ7sugm9C38KkJ
/hq8Q4+AYfg/kMV2AT0BvwjOwQuslcP7wdWYn3kDH9A/4E9Ad+Q+ytft8iHy
GBXrMGdmY9sGtqDr0VvhfdhPwhfxnYl/A3wvE89ivuXoXvb0sr8G1MKPm+9d
CGbEPQbFIh8G4WvAavgr7ojDS7SG7mdPKXyUc8vRQ+ATeiVIFnkNHsAPgb2k
6gr7Etx/E3099BqqlrPMc6F/GHyOeWz6h/6lMzpbjz5sXlPVdgJMF4+8dtcU
s3mNVKtxUAb/AzrgKezj5jlQLs6iB6diVuw70Y/4jrJnLPSajcAPmv/7DLYq
9v5A/0SnsX+HvweZmPfER3gK7IOfAKfgtwV4iwBvNs+datQ3dafu1plKeBf2
Lvgx7Fn4M5ALPYc55Q4sVe9ib1BtzPljcrDKvEaqVTNrxfDPkeemljM5xWne
SymwA542j6VOPQwvi7uvmoFSeE/kuatg7ah6HV0JXyag/4KQtQL72/m+Nd+r
ns5HHsNkLKy1m9dMtasGS8x9lu+d6IfwS+azojvnmt+pu3+xNob+HTlXDb6h
T5vnWj2uXu8xr616/IX5jGpWVdOv6P3qx9BnULNYbe6LclpjPkOaJe05oHxy
flrkPW3wbvNeUU2em/eYek05SSjf4EvoM6HZyJvPhnpEvaI3S2/XEfkY+Ruh
t0Iz3IgeMq+d7iiY10i10hu2yzznyr3erEzkM6xZ1kyl0Z3muVTPd5i/IXpL
1IPqRfWAekE99hRdZ177yTcMW3HcfVPMJfD/7OjD3Q==
           "]]}]}, {}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0, 0], Thickness[0.01], Opacity[0.5], 
          Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwl01dszVEcwPFzW/WitCT2CCFWghebJsaLldDaKxGJ2K35RkhIbA1CzZpv
RkKC2FI1EtEHLaKaUA/Ug2p1258TD598z++c87/35t7cHotzsrITIYRSslJC
6E8/hnK2WQj5HLGewUIWcMFejq7hIQ8ie0f1GB+ty6miZfMQbupm+0W6SV9o
oZ7XwTqEZGqoo5bh3HOe5PlkEnS0N5lJZLOaDOrdm6Z96Esb7sfnuUu18wrt
zQG+mVfoSlYxihv2lmun+Kz1BG1FGu/M23UbS3hl3qqL6Mll81S9pPXawMU4
xzPGMJZ05nKQQ7TmBy1oJJWmuOd1Dmtn5nGSYXyyP1Af63Ttzj4+m+doHut5
Yl6nG9nAGfMg3cVudrKXPewnl7UUuDdTZzGb5+aXXOUtpZSwxVmxPtMBlFBm
LtbX8fuJ37t5tN7RNL9dnTbSxAn7x/liXaYVWktb92r0Ol+pZKTzESxjKR3i
7+LebWcTrW/pG1LtXYufiXTrp3qO+e704or1FO3Cd5I4RT6nGcd4EvE9PB/i
vmf+0N78V3/ym3bmX1rtThWPKDQXxHX8PPpBd+h77aZdyUz5/x/7B7EWesA=

           "]]},
         "11.8`"],
        Annotation[#, 11.8, "Tooltip"]& ], 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0, 0], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl0jlPVVEUBtBD8t5jCoWCEgfEZ2IlhUOPjUOlBT9AIhpL7MQhIYEEagt+
AOCAoFFUJqWRAo0TU0FEw6SoQUUTGwsUXTsWK9/Z+wz33Jubbzhf11iQUrpD
NptSBdtyKZXLq1ygiVPUcyOT0mc5x1ve8EHvnaymmUn1adnAOr95xGNGOcJR
MnTSRTf72UcNZQwwyBC1HCbrbjkyFFHItOeNm5uSu9TXjK9zU30g+kzHveK+
eguUWzcv2/XauMJzdbX+bi6qL5M3viRbmeAFL2Mtr3nFmH1j8oncZH2L8WY5
q+4z7pOl6mLjIrayXb0l3tHcTuMqdnBO7wxn6Tc3I+/JETnMM57GPfQ+UmHP
ityr91CekCfZQ6/6kLwl87KE+zyItRzntrliZ5TQH8/ibryX/rxciP1xFj16
ByPj28a/wBe97/IH3/ilXpMj8o+spIO/bPBTf1V+jb0kz12SyyzGv8T7mI/3
k59YibPVhTLHsez/f/UfqhhioQ==
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmX9wVcUVx8GWHxZEtGW0tiAF9A/EljG0VWrZkmocpI4xrYJOaPAHqB0Z
BE0tCFZ+DHTASqHCRMsM1BmE1pmGlilQBKQNmB8vybu5776EJ2T6uFiKAf6g
1IKtaO/bm8/Z2RMmQ+bD3j17vrtnz55dvvbY/Ko5V/Tr1y+T/FX6/cbrpT/N
psz+aTCjoqkjo6ltwg8Mqq0cVBsI/3rctA3jpoXC+dLnIyPh62rOj6g5nxd+
eMmRGUuOdAn/xo5XEO7ePe9Y8iN8ox2/W/jRkrkRf1f+FIX/VWquOaH8i4XT
3yeF0VvyKvkRvTB6YfTC6IXRC6MXRi+MXhi9MHp9f4rC6PX9i4XRC6M3xUbR
C6MXRi+MXhi9MHph9MLohdELo9f3pyiMXt+/WBi9MHo/3DqsZ+uwFtELoxdG
L4xeGL0wemH0wuiF0Quj1/enKIxe379YGL0wel+0C94qemH0wuiF0QujF0Yv
jF4YvTB6YfT6/hSF0ev7FwujF0bvVT2lCWgXvTB6YfTC6IXRC6MXRi+MXhi9
MHp9f4rC6PX9i4XRC6O3slcXemH0wuiF0QujF0YvjF4YvTB6YfT6/hSF0ev7
FwujF0av/fV6h+iF0QujF0YvjF4YvTB6YfTC6IXR6/tTFEav718sjF4YvfEt
B5OfUPTC6IXRC6MXRi+MXhi9MHph9MLo9f0pCqPX9y8WRi+MXotxTvTC6IXR
C6MXRi+MXhi9MHph9MLo9f0pCqPX9y8WRi+M3udtgOdFL4xeGL0wemH0wuiF
0QujF0YvjF7fn6Iwen3/YmH0wug9YBe8U/TC6IXRC6MXRi+MXhi9MHph9MLo
9f0pCqPX9y8WRi+M3oElM5VdohdGL4xeGL0wemH0wuiF0QujF0av709RGL2+
f7EwemH03m/tHBW9MHph9MLohdELoxdGL4xeGL0wen1/isLo9f2LhdELo/eN
Xj/QC6MXRi+MXhi9MHph9MLohdELo9f3pyiMXt+/WBi98HE7XsZYt2YcFv3w
bDteVji139GHuW9Nsr9z0g7T/tPevEH7Xiu3U/hkmkiF8Vf7M8zWS+/J+DDj
wYwHMx6MPVte9zSJPRh7MPZg7MHYu832y4g9GHu6/bC90LSJfdqxr/vzPf0f
shOUlf60871uh1l/mHiGsZ/me1dv0Y592rEPs556PNr9869DxrO9bgnVeejs
04592pl/2tmvMP5q+zD90/yXE39g+sP4A7NeMPbSejcSezD2YOzB2IOxV2f3
aV7swdiDsQdjD8ZeWq91ij0YezD2YOzB2BtvJ7RL7MHYg7EHYw/246Wg6quC
jAf78VpQ8enayX9+vLrvaffjy7HOn+Q34o18RXzDxBvM+aDzn7ZHvsIejD0Y
ezD9yU/0h+kP0x+mP/mH/jp/6fcF2rGn++v8pe/rOn/Rznrp+7LOV9wv/f0V
qP3l7qP09+PL5SPub/SH/XrY5TOdf8gHfj2YU/VgTtWDOXXfj9R9P1L3/Ujd
9yPpz36nP0x/mP6wfx/tVPfRTnUf7VT3UVf/s5/pD9Mfpr/e/7r+Yj/650dB
nRcFtT5u//OexnpqJp6JH9bbz4+hyoehKbfDc543m5WTd6yYvIPzosPcXHJ3
QyTtb9p9xv5uMe/Zf88L830anxnzQe842KN/ut6htE+w89ch/qT6c2IP/k7J
vRUtZqa13yD94bX1l9bUX4qFsaf9g2lP80ertMPMx2n7D+3CaX7ISn8Yf3R7
ur8C4XT+AxmP77HP9zDfY1/3h7HPfBJvMPZg+sPMr12eyoJ8DzO/sH/euvcT
5p/+MN8Tr+jR8w2jh3zH98wPTDv9YfoTf34+65D+5EPmg3bs0c73xC/tMP11
fBO/7EfeX9iPMP1TfZH01/PPeevPT0bNR0b2G+zPT0bVxxmxR7xjD8Y/3c75
xvrS7t8fsmr+AlXfBiqeXDwzn/554vJXmv/d/MHEs75PMp+0M5/4B/M98cv6
8f85+AvTP62PmsQ/2K+vmmQ9YOIBe+ih3a/H3H2P84DxyW9+/dUi48F+Pdai
6q1WVW+5/cl6c96xnswn6+nXX1m1noGqv7JqPwXq/A7U+R1I/cn37A/9vc6H
7Ed/f+fUeezuT+xPP/9EKr9Hqp6KVD6P1P0tUvV/XtX/eXV+5lU+y6t85t43
df4m/pkf/f6j8xn5nPsN9SH1Dsz5r/vr/aTfA8g32Kd+xj6MfR2POn+jxz+P
G9X4jSoeG9V53qjO40YVn84e9ZB/P3D1E+zfD5rVe0VGvYe4+wb5k/4w68f+
Ij/B7D/i3///G3dekh/9+trtB9ivt3OqfolUPRKp/RqpeIrU/TWv6pdI1WNN
sv66fiH+/PMyNC/ZvBj1xn+o8k0k56Hef7B/frvvybf+e2KTtLP//PcX935B
vfPU3NKfTonnCb15BX/Rq+cLxj7v++hL7x9uPOoVmPsA4zOf5G/2G0x+J57I
z7xfUF/x3gwv7dVJPJKfWR8Yf1L/T6j7qHsfS8d3+Rz7+MN+IB/4692p9kco
36OffMR8Es/MJ/ZoRz/zBTNf79rv2vvUO9xPiV/s++9LLn/r/Y3+V6z/5Bve
J3PC/vkYSXs6n4FwGm+O0/Vw9mHa9fupHh9/YV3fYc8/HwNzp13fUPyB8Rd/
NOv7AO30ZzzaYdrxL10/6pmsGdz7jqHZ2l8dqPedrNhDT7rfQrPF7u+sGW6/
C6U/bN35cqDO+0DGox3GHvrTbeTmg/hgfNv8tmtnfv37hPPH9p/i2O6Pxxwz
X9iDGQ993nqsDvz5G+TmG/9o1/GFf7TjD8z4+Mf3+KPXm3j1z++sfK/XE3+w
z/wT38w/zPzjH/r88ylQ9V+g8n+g6k03Xza/BU4v/tKf+fXr2cDsLC3XGhc/
ttswN1/sRzg9H9z6++85WTlfsT/jtVNbq+/KmZ7yba8O3pk1dRP7vfuz55J7
7ukvFY79ILG/dvgfL+0Mzfm5tx8YMykw+yf/79OBu0IzYGhYf2ZcYFYMnt4y
sdB3Pz/41omR1/dP5mPdlqO79rp4o/2FWT+++J/lgfleWUP1gieT+u3g8QFz
PheY8MGNVyz+Sc7c8MtXlzx0ZWBaVq+s+GhhzmzeM+UL+38YmHNj23rOzsqZ
hu9+8/F31gVm/bLP3z+tqm/8LVv8ZuXHdVkz9Kav/PvEwr757UjNi93LvxiY
OStzB/Y94+KR9gu1n3y8aIFbz62TblvV8efAXK4y88dX9c235f23r9m8MWse
bt80ZOk7Lp/NPrhmyPE2F8+Xhl5ZfTa5l6xtDVoeX5c193x07VMvjUn2x7Yn
Gu5Yn5zHl2uHVCT+PHlsfngu8Wf63bs3HbrD5avmUfeNmLrL5atoy7UfLGpN
xr9qfmFWV9bcuKC+rvEvoRly58FPj7wQmEXmgZt/tC80334ic++eZD6XDz8z
8W+P5ExF6+kJX+92+eirF4+Wde5N2gtnqo53h2b2lt9unvX7wPRfclNz104X
XzfMWTx6VcLN15+ad+6ewPxq4+VnN+wJTfXvqp/+57OBqfv52OcG/ik0u0df
M2/ozGR9l9dPudiU3Ecbxrz8/obAjLpYvrDukMsvZWWb9m972sX7poWbL1SP
z5mXL3z2322JP9uXVTwy4LPQrP/FrVO/tc/tz0dP3X7d3X/NmreuWVRzOpmv
q0d/Ur7qeZc/5nZNf6V5R1K/3Hrow7UnQ/P996e0X/12Ev//+EPFodL6HF5a
1jYgMM+MPXu5dlrO7P/GfTNXbA/M/wEsWAsT
     "], {{
       {GrayLevel[0], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNkklOw0AQRTvmJByEOyAWliXEwskCBUU4WSQLWwkE5RiMQYxinhTGAALE
cCn+lx8Si6fqrvrlquryZDWbWYxCCFNiQrR0yeyohFCTbYhUHIs58SMeRCLu
xUg8STuU3Y7K/DtxKqriS/TFipiWbpm7z47PU+tINhY7WOvG8tepa30bv895
VN59HhMbVsrem+QeyM6KQ9/pc4uaC9R1Xofczaic+Vtco9kXN8TXZHejsqcr
cS4G4lOso7F2TyyJD2yLWq+yhXhxL9R9FJf0dCHO6OGWmDXP7MAzuUaTuXz3
HvJ/b1IwZ4E/YWd+wxO+k5H7LtsTb8R76P92sMre6ny/y9tm6BP8nq+Lv8+O
YnqMqTWgt4S95fRZoyfPlfLP+K066Kxp4E/5n3zeYE813iwjHtix80b00qaH
X7ptYdY=
           "]], PolygonBox[CompressedData["
1:eJwt0EcKAkEQheFWvINrr+RCBHGjC1EGw8aNqIx4CyMq5oAJMWBOx/JveYuP
ZrqraqoqEMsE015jjB8+fPmoIowTVkgghgU2SKKCCVp6c7BDHSFEMMIecXQ8
xjQ554iqRh9DpPSPNa7I40z8hbOHLIp44IaCelyiodr/HMXY2By69k21bM4d
b5TtwNzVOA+KtXcDzWRnc/HBWLNk1UtNubbnLZ4oaaYZjtqdvXtpJ4520FZN
Vzua4gcfSjZ5
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
          LineBox[{677, 668, 681, 682, 676, 707, 675, 698, 679, 710, 667, 693,
            680, 691, 690, 687, 713, 671, 695, 672, 714, 688, 697, 670, 694, 
           669, 702, 701, 704, 703, 673, 696, 674, 706, 705, 689, 712, 700, 
           699, 709, 708, 685, 715, 686, 678, 692, 683, 711, 684, 677}]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {InsetBox[
     StyleBox["\<\"BaBar12\"\>",
      StripOnInput->False,
      FontSize->16], {0.45, 0.34}], InsetBox[
     StyleBox["\<\"Av.\"\>",
      StripOnInput->False,
      FontSize->16], {0.355, 0.285}], InsetBox[
     StyleBox["\<\"Belle15\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->16,
      FontColor->RGBColor[0, 0, 1]], {0.32, 0.36}], 
    GeometricTransformationBox[InsetBox[
      StyleBox["\<\"LHCb22\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontSize->16,
       FontColor->RGBColor[0, 0, 1]], {0.44, 0.28}], {{{0.984807753012208, 
      0.17364817766693033`}, {-0.17364817766693033`, 0.984807753012208}}, 
      Center}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"Belle19\"\>",
       StripOnInput->False,
       FontSize->16], {0.3, 0.28}], {{{0.8660254037844386, 0.5}, {-0.5, 
      0.8660254037844386}}, Center}], InsetBox[
     StyleBox["\<\"LHCb23\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontSize->16,
      FontColor->RGBColor[1, 0.5, 0.5]], {0.245, 0.24}], InsetBox[
     StyleBox["\<\"Belle17\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontSize->16,
      FontColor->RGBColor[1, 0, 1]], {0.24, 0.31}], InsetBox[
     StyleBox["\<\"SM\"\>",
      StripOnInput->False,
      FontSize->16], {0.32, 0.245}], InsetBox[
     StyleBox["\<\"3\[Sigma]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontSize->16,
      FontColor->RGBColor[1, 0, 0]], {0.25, 0.326}], InsetBox[
     StyleBox["\<\"68% CL contours\"\>",
      StripOnInput->False,
      FontSize->16], {0.3, 0.39}], 
    InsetBox["\<\"Allanach 2307.07532\"\>", {0.28, 0.155}], InsetBox[
     StyleBox["\<\"World Average\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.21}], InsetBox[
     StyleBox["\<\"R(D)=0.358\\!\\(\\*OverscriptBox[\\(-\\), \\(+\\)]\\)0.028\
\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.195}], InsetBox[
     StyleBox["\<\"R(D*)=0.284\\!\\(\\*OverscriptBox[\\(-\\), \
\\(+\\)]\\)0.012\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.175}], InsetBox[
     StyleBox["\<\"\[Rho]=-0.37\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.155}], InsetBox[
     StyleBox["\<\"SM 3.4\[Sigma]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontSize->16,
      FontColor->RGBColor[1, 0, 0]], {0.25, 0.19}]}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0.20000000000000046`, 0.15000000000000033`},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"R(D)\"", TraditionalForm], 
    FormBox["\"R(D*)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{0.2, 0.6}, {0.15, 0.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{None, None}]], "Output",
 CellChangeTimes->{
  3.8975697739641657`*^9, 3.8975698665346537`*^9, 3.8975699615512094`*^9, 
   3.897569995324721*^9, {3.897570054533599*^9, 3.8975700703575172`*^9}, {
   3.8975701008341713`*^9, 3.8975701083873124`*^9}, 3.8975701515620594`*^9, 
   3.8975702018620596`*^9, 3.8975702917559266`*^9, 3.897570540220409*^9, {
   3.8975705818213873`*^9, 3.897570592496213*^9}, {3.8975708216947556`*^9, 
   3.8975708470023737`*^9}, {3.897570954758032*^9, 3.8975710101088123`*^9}, {
   3.897571042935961*^9, 3.8975710729218225`*^9}, {3.897571111962146*^9, 
   3.8975711201250296`*^9}, 3.897571169697997*^9, 3.897571307556224*^9, 
   3.8975714845760345`*^9, 3.8975716771109395`*^9, {3.8975726512222166`*^9, 
   3.897572716201042*^9}, 3.8975767951975594`*^9, {3.897621272243985*^9, 
   3.897621336768626*^9}, {3.8976240606032457`*^9, 3.897624072895378*^9}, 
   3.8976241285159206`*^9, 3.897653982363509*^9, 3.8978657055058627`*^9, 
   3.901275032700102*^9, {3.901275078625767*^9, 3.901275094217131*^9}},
 CellLabel->
  "Out[198]=",ExpressionUUID->"e750fa73-1873-48de-9cc0-24e78b7e9750"],

Cell[BoxData["\<\"rdrds_old.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.8975697739641657`*^9, 3.8975698665346537`*^9, 3.8975699615512094`*^9, 
   3.897569995324721*^9, {3.897570054533599*^9, 3.8975700703575172`*^9}, {
   3.8975701008341713`*^9, 3.8975701083873124`*^9}, 3.8975701515620594`*^9, 
   3.8975702018620596`*^9, 3.8975702917559266`*^9, 3.897570540220409*^9, {
   3.8975705818213873`*^9, 3.897570592496213*^9}, {3.8975708216947556`*^9, 
   3.8975708470023737`*^9}, {3.897570954758032*^9, 3.8975710101088123`*^9}, {
   3.897571042935961*^9, 3.8975710729218225`*^9}, {3.897571111962146*^9, 
   3.8975711201250296`*^9}, 3.897571169697997*^9, 3.897571307556224*^9, 
   3.8975714845760345`*^9, 3.8975716771109395`*^9, {3.8975726512222166`*^9, 
   3.897572716201042*^9}, 3.8975767951975594`*^9, {3.897621272243985*^9, 
   3.897621336768626*^9}, {3.8976240606032457`*^9, 3.897624072895378*^9}, 
   3.8976241285159206`*^9, 3.897653982363509*^9, 3.8978657055058627`*^9, 
   3.901275032700102*^9, {3.901275078625767*^9, 3.901275094422205*^9}},
 CellLabel->
  "Out[199]=",ExpressionUUID->"69064a4c-6f2e-4902-8b3e-2ee09c43421e"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxl2g+wllWdwPHLugqtgaYgs2toFmSC2vDHdZHsimQkawLlgEwhKJO6K4b/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     "], {{
       {RGBColor[1, 0.9, 1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxdmnm8j9UWxt/9nu4ojSL3yhChuppu83CbS0KXHCHn4BQ55iG6mTJlKAnH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           "]], PolygonBox[CompressedData["
1:eJwtkzlPVUEUgOfNgBCEIIYlimGJYFT+AL/BgoLCwoKCgoICEgoKC2rZZJVW
QDYVXJEtgUAgEowEgxF4gOB7YBCCGvbtoXwn5xZfznfuzJ175rzz0vOLc4us
MSYbwmCa5MRnzDK8wNOdMaXERtbS8C38HpSTbxK/wCl7v0M3Hs+eOtbk0AT8
GtSTl5Bfx6OghryA/DIeC7XkheRX8BtO9zbwLBnPgjLyJvK7+Al+H6rIj4lB
KR7W+P4A8Sf4YJ18iLgPuVDJtj3iKvxnLQh9+FWn35aa43A/fs7aD3iHz0EI
X4U3uGNPHvGxfBZPcVqr9CgVj4R8q3eMwJfxf7wbgF48yWlvpCeJ+KFXm9zp
CG7z7InRO9/BO4lLvHsEU3g7LOKH8BF/b/VsqXkJ7/d6IXcM4B+s3lVqWMEH
vd5Iz9bhGfjJD2Ac74EVn/6ms/gtanhotaZM/LnV2TiGz/hrq705g2/4S6uz
IDM0g7+12kvp4YL0Ah5ANeedE1tggbU9GMVjnM6GzEQ0/hfPgQryP8QJq3eX
mtvwM28W5MwQ3HQ6q1JzBm6cfkt+Mx8+abWX0sMO/JPVu0iPu/Axq72Qmlrx
pzCP78Mwvu3NvtT0G3a82mTGdmHE6l3knWZ8Ax4Z/c/8gnCnsyMzcgn/arV3
0vNX+AVuQ44/
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0, 1], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwNwwkyAlAAANDPTVypGRdwgDqELCXLDWRXKTtJZK2IImv2Jffw3szrG4hF
oj0hhH6nekP4s+Sve3ad9MeiX+767YSf7vjuth+O++aWL276asqOGz657rNj
Prrmvas+mPTOgrfmbZvwxhWb5mw56rVZG2a8csRLl6275IXD1lz03AWrDnnm
vCfOeWrcY2etOOORgx6atuy0B+77D3oyQAY=
           "]], LineBox[CompressedData["
1:eJwNzWk2AmAYhuGvQiIKFZkroVhN57QBC2AtyJCwPEOGohAyXD+uc7/n+fMW
9g5q+5EQQp3raAjVWAg7bFFhmyt7WTcpskGJS/u6FlhhjVVa9iVdZoFF8lzY
czrPHFkyNO0zOss0aVKc25M6RYJJJjizx3WcEcYY5dQe1Rh/7ogGTtw//PLF
kG8aDPjkjQ/eOaZHny6vvHDEMx0eeOKRQ+5pc8Mdt+z6/Q/a/yeo
           "]]},
         "1"],
        Annotation[#, 1, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmwd4VFUWx5MAIqAISGeRoKyAKGVFwAgMKgQRQTrSluIuzVWKFGGlLVKW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     "], {{
       {RGBColor[1, 0.925, 0.925], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmgewlsUVhv/9/nUcB5UAAqIUsaFgQxEUERRFQcql9wtcOtKrFAuCNQnR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           "]], PolygonBox[CompressedData["
1:eJwtlXfI1lUYhl/POaamphESEeKiUBQlR24zV7n3zj1zfmruPdOc4J7lSFOz
cpYD3GnD3FsREYmQCJGW+7q5/eP6uO/3/N6X3/M8536+It0HtxgUMplMFiSY
wZ9xfPAh3I6ZzCv44ehP4HP8NiiEngFtOfsaXxA9HdrgN+JfRU+EZvhv8EXQ
ZaEd/kt8PvQEaIrPBn3R52EXZ/9CZ/Rv8C36EXRHn4Ht6CfQE30WdqCfQW/0
OdiJjvxeP/QF2I3/H7qiT8N36A2QFz0emvDsJvxr6EnQHH8Z/15wzar9Ir4G
ehjkwZ/HV0cPgZfxuWEo+grs5Sw7fgD6IuzB58JnoS/DD/gt8AZ6KrTibDP+
dfQUaIn/Cl8APRla4Lfi30RPg9b4HKCBXYLvOTsL1dCDISdnf+M/Qp+CwvgG
MDp4BvXRZaBh8AxKo2cmz6IR3OW7JfAfoHNDcfRnyb1pBn9w/mly7xrAHXxZ
fOPgmb+DfhvqonPBW+hpMAZdB27yfDF8bXQOKIqeDmPR9eAW57OS704T+B0/
O73oBdzDl8LXD55hSfRUuIGuBdc5r4pvGdzTKugFyXd1lN5RtUHH4DtcDz0n
ufet4E++XwHfNPhOlEdXgubBM6mIrgGtg2dYHf0+tA2eUU30/OQsdIAH/F4d
fPvgjNRGz02efRv4i/Pj8C66BzxGX4Wa6JGQn2c7JNemnnVE/8N5p+AZL4y+
87r7FeFkdCaUDf3mj+gJye+imicmZ0hZqgDH0GP5rF3wO45T1pN7oRpHoB/y
TLfgDC1G/wddgjO6CD0quRb1YLSykDwrzWAYOkH/4EyuiM6gslgejkRnRFmp
osxH32HdZd3xVfjJybPTHZ6SnEFlUZlbE51BZVEZWx29Q7RLKsHP0T1UL0fA
F/iX8AODM7oyekdoV1SGX6MzqqwqU+eiM6asVYUz0TtJu6kcHNIsku+27nxn
dICPg3fa8uiZarbaYUu0e5J36VXYhz8VXbt6pF4dju6Neqxe50t+92uwH380
enaaiWZzMPpddCd0N05Hv6tqVK09kne5MtMT3TU5a8p4N/T66Kxr5zfG/xLd
C9WgWvRPoU/wjl3G2U/RvdVnOuudvAu0U/ok16TatDMvRe9E7UbtzAvop9Ar
eIcvja5JtWnnXkGfiL7LekbPHoDrwZm4hh6QvBuU0YHoddG7RjukEX5t9G7R
zmmoWSTvNu2ofrpbybtMmc5Cz0vercrAfb77HJWr0uk=
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0.5, 0.5], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwNzmkywnEAxvFf+oeIOgJXaqYLOACHKbIU3YDsSzPKvpNUcg9L9s+Lz3zn
efdMTs1kp2MhhBy1eAgv9MhEIVQ0rQf6TJdxe0XHdF87tEnZyzqqe/pEixG7
rEnd1UeaDNslHdIdfeCeQXtJE7qtd9wS2Ysa1y294ZoBe0FjuqlXXBLsef1j
gwvO+aXID+uccco3c3xR5YRjPpmlzxpHNPigwDur1DnkjTyvTPjwD5FdNzA=

           "]], LineBox[CompressedData["
1:eJwNyuc20AEAxuF/hxuISKU60kASFaKhSFFpyGjZs0Vpa1CR0rwFLal0B7qR
kAYSSXIBPR+e8zvvOW9MdXNh07wgCPoYCAmCe6FB8FmP6XFOMGjH6gpi6LH3
aTgdDNkntYxyhu3VuoqVvLD36wI6+WJXaCVVjNjxGscaXtoFGsF9vtrVWkMt
3+xEXUsCr+wDGkkX3+06raeBH/Z6TWIdr+2DupAHjNqNeorTjNkbNIVk3tiH
NIqHjNtn9Czn+Gmn6iY20msf1kV0M2E3aTPn+WVv1nTSeGsX6mIeMWlf0BYu
MmVv0Uwy6LOP6BIe89u+pJe5wrS9XbexlXd2kUbzhD/2Vb3GdWbsnbqDLN7b
xbqUp/y1W/UGN5m1d2kO2XywS3QZz/hn39LbtDFn79Hd5NJvl+pynjOfdu5w
lzD2kk8eH/2P6if9D9LxTx4=
           "]]},
         "1"],
        Annotation[#, 1, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtmwmcjlX7x8fuzTsYb7IrshQhys4caRHKUrKUkD0NSbY0DBnrWAqvDBWR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     "], {{
       {GrayLevel[0.85], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXuUV1UVx3/33lM+KsYRkdQejCAgYAKiPVArNVIEEVcvkVpogDNoaqCA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           "]], PolygonBox[CompressedData["
1:eJwtlWdoVUEQhZ/3jmIsWGKNvRsbxN4bFrBholhRMfZnsBu7ImgsINhREWzg
LxFFLCGKYDcae8WGiL1h7+U7zP1xMufM7tu7MzszqZY+OW1SEIvF4sDAMP4s
xzERnA9jsWnoNtit6H7w+SARnY0uDP8A3wy/Dyah54Fu+DLRl7H7wRLOnY1d
yVoj8Jy19+AUvpboLPgEcBa9EN0T+y5fLJaDXYGegV3PGcXhNcFa9q4BL/C3
Qi+Dx8E5dA/0E/hhUBA+BtTH3xA8kkU/Y+0dOIlui/4IP875beAn8KWjp4AD
0Z11d925M/wNfCP8EiiD7guK4SsOUuH5dAZ3j6OXag3ksPcB+IyvJDpXZ8H/
gSY6E50AHwQ/ja0M5uK7gS2Bb0fgOVAuxpnH0hg8A7dBdbCTPT+wi1hPxca5
wyHtM8/FapACz28eW2q09xV2HToPlEbnoafDL4JS6Dnmb9FFd1IuzLneWAXT
Dnxh7zf9Bp+Zv00GPAteFPTSu4AF8DrgUeA+rSkHyoVyqFxOAdtZ3wI+4jsD
KoAkMJS1EaBaFLNi3wcWc5VF7E9k7W7ofBVIRzc3f+tk/PfA0Si388DN0CE+
UjUAH6CY4fPBQPgVfLMCz8lheA3zu+mNq8NbmNfyT/UA6w9Bg9BrTrWXaf4W
imEW/Ah2A3vvgVroUaAuvoKgl/mddfcm6Az4RHOumtmLrWheq/rGWPOYFJvO
GG1eE6qNFNWA+RtkRD0Ywp+qjjjrE8iFjzfvdfkmwCuYxz4bJJnHpNh+gE7m
Pahe/I7uYN4D6gXNiKnioa99Be3Na0i1pJ59GXqNqFaU06vwC6HvVQ2ploaY
50JvOhje0fzb6ln17rGo1pXD1/C/YA98N/gTxZwS9fBzbJp5b37nvHrw36Hv
VQ3WRv9E71ItgMroQnqjwGdIAfMZplmmHq6kWkdvC7xGZ5jPRM1GzcT+8LL6
TeBnJMD76MzoG7+wTc3vop5vBq9q3puagY9Z72I+CzXTuprXfFI0EzQbepvP
Cp2ps9+GPns3aaaqL81noWZ4d3gyeBx4jpSrmeazSDF8DT1mxa4ZcDCaWfFo
pgfmPave1UwuYl4zqh3NzNbqrdC/rZgVe3nz/w2aWeXMa1y1rpmZzd4H4Fbg
d9LdroVea/JVQQ83n0Xqweus3Qm9N9Xz6v3/OwjdnA==
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["
1:eJwl01VTVmEUgNGDfIoJYieKid3domKL2K3YBXZhYut/QcXu7u4Wu7sDY814
sebZe79zLk9scmpSSlgQBFncCg+CUaEguKnJOoXJZNgL6V9N1N4kUZ1Mt4ba
iAYMZJ9bD+3JL/NPYsxb9SVFzcO5bO6n/RnANXtpLUVNLtnL6V2tpn/0N9lU
sVelAIvIz2J2e4vV+SxgHgFpnPdWViNZQxSf3WbrV52pX3SWftNp+lFT9ZNW
1AqEsZIcvHefqh80Rd/oO9ab32pxzcNq8pKLruSmCxHUpx7leeCbbnpfm+px
raMd6MhDezM9oXW1Ewk8sg/Tk9pLJzCRx/YnnKK5vSUt2GAvo+O4Zx6rWTpe
n+okfaYHOcRmcrotYZs5Tucwl6EccxuiR/UK6eY9epX9LLcf0BuMMF/XH+zl
FUvddmhl3anL9LUW0+nMoA992eW+UPNRkhLU4Lt7tK6lIG0459ZaT2srPaMX
WWG+oNs5SxH7C91CJfNzDekqwulMPJvc12l7anPE3kTvaDttSy0O2xvrbR2j
o+nOYAYxko3eCof+/3f/AEufcU0=
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmwmczVUbx8ckQiTZw6A3MZQtpQZPCEkJ2SJrGzEhyV7KoMhrF5OQpUYS
8aJCi31pZu7/Lv87621MUmSJ4iXKe+fe+Z7znjM+fT4+387/nv/zO+d5nnPO
c/7qDB3V44XYmJiYM8VjYgr+Tl5e8OeINI/82Se1/G1r+tumKu5ecly3kuM8
ihf9q/PCf3X2Kg4UPF7Tr7jKoAuVBl0IKH5myoE+Uw4EFX8QeV+m4twdidnh
/xTHRd6fq3hIQXeVfrTsyVN8saB50HHLvnzF0b9/UozeAqvC/ym9MHph9MLo
hdELoxdGL4xeGL0wek178hSj17QvXzF6YfRG8ZDSC6MXRi+MXhi9MHph9MLo
hdELo9e0J08xek378hWjF0bvqdXlTq8ud1TphdELoxdGL4xeGL0wemH0wuiF
0Wvak6cYvaZ9+YrRC6N3cmTCf1B6YfTC6IXRC6MXRi+MXhi9MHph9Jr25ClG
r2lfvmL0wugte7pgANKUXhi9MHph9MLohdELoxdGL4xeGL2mPXmK0Wval68Y
vTB6uxXqQi+MXhi9MHph9MLohdELoxdGL4xe0548xeg17ctXjF4YvZG/ljtK
L4xeGL0wemH0wuiF0QujF0YvjF7TnjzF6DXty1eMXhi9+Q2/Cf/nVXph9MLo
hdELoxdGL4xeGL0wemH0mvbkKUavaV++YvTC6I1gvk/phdELoxdGL4xeGL0w
emH0wuiF0Wvak6cYvaZ9+YrRC6P3tYiDB5ReGL0wemH0wuiF0QujF0YvjF4Y
vaY9eYrRa9qXrxi9MHr3RCbcVXph9MLohdELoxdGL4xeGL0wemH0mvbkKUav
aV++YvTC6C1R0E23oNILoxdGL4xeGL0wemH0wuiF0Quj17QnTzF6TfvyFaMX
Ru9TkX4ylF4YvTB6YfTC6IXRC6MXRi+MXhi9pj15itFr2pevGL0wepML7UAv
jF4YvTB6YfTC6IXRC6MXRi+MXtOePMXoNe3LV4xe+K/Zm6/M3pxRGM+OvBHZ
d+Uo/i7i9yHFrxfGfSTdNfTKlxFzXcX0B7dKmf5wyvQsxfQP0z98f8Q+X6H/
+dT7YN4H8z6Y98HR8XAK9xt+1T9Mf3BOZPyPSWSa+uxX/gBjL1wspuBPnuKf
oguBYsbbbi8X2e8dVBzZ3p8+LGsif+cV4WaRfo5Ju4h7HVftMO30BzPeMPbD
2A/jT3b7/siBK1XZA/N+GL22PbQzXzDzBWMvjL0w/m+3944McLqyF8ZeGHth
7KU/7KUd/4CxH8Z+GPth4tduZ/+L/TD2E2/YD2M/jL0w/m6zHV+0w7QTb7Sj
345/9rPmfkQ/TzvjQzvjR7u5X9HP0854wYwXzHhhP+MFM14w4wUT7zaTPwZH
/C1dtcN2foHJ//Z42/t1e7zt/budX+39vJ1v7f29nX9pZzyxl/GEGU+Y8YQZ
H/Il4wEzHvb+nd8zHvZ+3s739Gfuh3T+t/f79nrA7839kl4faDfj0W/Fo14P
lkXeE1B6YfTC5vlbrze0m+dxv9JLu3k+91vnc21PdD71ftS2j3b2J7a9tGMv
7aa/umq8aWd8YeyJj8xH0DrfutZ51lX28bx5vnWteHAt/3fV+6L5IlPpoT/s
h3me/Y55Psu08mWmlR8zrfyqmf7on3oz/gMTTzC/t5l6JvFGvY/8BfO8XW9k
vWV9tNdv6mn0D9M/TP92/Y/1kXiCeb+9HlPP4v0w74d5P8z77foc6yf2wNhj
r/+sp7wP5n0w74PxB9YX/AE2z+OOdf7W6xHP836Y98O8Hzbj22vFs9eKX53P
YcYfxh4Ye2DeRz7lfTDxCBP/MPkUxh4Ye2AzfnW+MusPjmIzHgPW/kTnH87n
9Gee7x3F9GfXG+z8a+c3zsPm+h+06nGuVY/T+co+L9v5D8Ze8gv22uc38tEt
hXZE/dcrjy8s6DBT8XsF03UlS/HBSJyi16d+D98XsYP10pFPC6b34QxpFPn/
juofpp3+z0TyUpZq5/3wsBcL/rCf1O+Hacce+qed/rEPf6R/2okncz3V48P+
iP6JB3P/oMeP57GP/QTjGW33Kz32fgU9CZF4OSp9I3btkzmR/vOLcPR894Ok
/VDwh/OyR9mDfhi92GPPtz3ejBfjA9Nu7zft+ac/3g8nFQxnik/phRkf7CEf
mOcHX2F+ZD8dUL+P2uNXTDvzQf+MbzSeAoojw9EtU40vbNZHHTXe0fd5rHqp
I+Uj61JItY8umN4duWo+zPsYv9KDfScKxxU97EeYf87f5nk5T36NOIS+b2K9
w57oep+ufk/7hoh/56n2rQXyZ/+o/InxoH/in3bY1ks7TLu5v9b+SrvpL47q
3z7/MZ6043/1CoZ3oV/5N2z7tx2vPA/j32b9R+cvm+3zFu/DPp43x0//3o4P
m8kX6CF+YNrxHzueaCef2fmTdnN8/Mo+njfzq76fYT2MbCdiPCr+ovsJj4o3
9OD/2I+/w3a8Rp93FbPe4Z/sl/Ff/Il8hL+Y50HtL+Qb7MV+xhNmfSU/YA/v
J/6o52EP8cvvbbbzOfFB/BJPMO08jx7yFf5FO/EB2+sB/s54wWZ8eq37Cp2P
8Q+Y8WS+YfN+2q/8hfmH2b/RH+0w7Wa8BKz6ic6f+B/M/Jn3a5mqf9ph29/s
/ZadH5kf8h9MO+NPO/MD027Gh9c67+v8QTv+ynzA9npKu1mf91v5U48f8Yf/
4b+wHX/m+UrPL8x8YZ/NjD/MeJt6PVb9Sp/niD/WO5j1Dvs5/8D8Hj2sr/bz
1Odhvq+i/2g871f98Tz2wDwfwXIH1fP0x/tpZ3xN+zKKfM/Ceol/kw/M+0Cf
9T2HX8U//sx5iv2CuR7p/Q5MvOCf5Bs7PxCPzJ9dP+J8hL/gn8QH9rF+sX/B
X4gnM1/41O9hs/7tt9Znv5XfApY+V70PNtc3V80v82XWgwPWfZOOL+YvuTAP
RNmv2pmP6Hxxfg1Y+2O9njG/5Ed+b9ZTPcp+e/zIL2a9Xr/Pvn+359O+30ev
+T2Kq/rHn6kX2N9T4c/memivV9qf8TeeR59ZL9H7HTufw2Y+9qj5iZ7fdf0B
vWY+da3zl65f8ry5H3Wt87seX+xBL0w8w8QfTPzDxAPxY97/pSv/tNcnxtvc
33ut+rhX+Wd0/fErtr83YTyj48H9jebo7z3WfbCncLxCheuFx/IP/XvaYdvf
WW/xD9j8vs1vnbc1s76a9X3Xque7Sn+0f7+yP3qe0/eJnO9g/B//YH7wD5j5
sOMHe3lfdPz1fpLxwT7iAf+if/Sa50lPkXxDvjfvP3xWvd9fmB88yj/4Pcz7
0cP77fov9pj1Fq0nqs9vxatPcdQezcyned4JWPUsVw5H3pcrkyLjnFa4TrM/
dtV42/kaf4rW/6hf6PMt8cn8weZ5wGv5v9fK5651fnWlasQfcwv3J2mKo/7o
VfFBPNI/4xld7wrz51BPYX7LUesT72M+GE/m3zxv2N+buiq+yTfmfY/Ot6x3
0fEqtLeNxzoPO9b537HWa691Xtb5DHvN+o3Puk8KWOuzq/h4pF/djv+Y9Wa+
/yscn2rav+gfZn1gPaWd+cF/ouOl/ZH8BUfjySsRc0p6rfXIY93HOoXzwP7E
UftP2s3vyRwrv9r1Lq+KD/wN+xhv7Cce0Ye90fj3q/XAzBc+a33xW/cFfssf
A8re6Phq++38CONvkZ9X0/5Lvma+7P0p+Yr5M+Pbr94f7d+r4pn8Qr7CPsYb
PfhDbOQ8kqHi2zxf+azzrk/NR3T89PxE7fGpfMvzZj3Up+zj9zC/Zz5Yf7AH
e2H8G/3kT/wVjvprYf685LPym8eq92om/0bjLaD2F6yf2ANjz5aIvwfV+6P3
O5rJD/RPPmU9N79P0u32ek3+oZ355/cw7cSTuV7Z31f4VX6JjpfmiP0ev+Xv
jvW9h6Pij3iG7f0S7Ywf/g3j/4wn/sl4wsTXqginK/vs9Yd8b9Tb2+h29jOs
n8Q7+2PYvC8JWPdtARUP5Hfz/KfzCfs5835Yfz/CfTnnCep9sPn9nK6nEj+c
L+gfNr+HDFr1sKAaH+aD+YXxJ9YH7LHv+8ivbmR9yCmST9nPE5+sZ+Z9s8fy
H4+139bt5HfaYbPe6bO+Rw1Y9xF6v0t+pT+Y+WW9Zn7hVyLx6cjuguc32vWq
oHVfo/NVVI9r1bt81nrks/YzPquepc/D9vqPXrO+rRn/Ybzs+rL9PaV5n5Cj
1l/zvjeg1n/yRenI///RWr+y1PclMP7Pfhp72N9xv21+zxu07ieDKt/zvPm9
b9Ba3xyrfq+Z/GXuX3zWeu+zvm/2Wfstj/IXu15CPse/zP25Xs+ZT8YLZryY
T8bL9DevWi9Zf837G49V39X3a+Q3mP7JB+x3YNY3M984Vr3La93netX5hv2b
We/yqnhhfMh3xB+MP5v7+aD1fYD97yl0/iZfMj92/kQf+1/YvI/yWPdlAev7
cn3/xX6H8y7MeZf8adZr9fci+Ld5Xx606q/634fwvPn9RtAab491X+5R48P4
Vo70p/Od+f2Qa/37MNf6fsS16h9edX5gfs3zi/73LLD5vUlQ5Rv2S+b3a+nW
fjVgnb+1vxCf2Aejj/xq3t+4yn7OV+Z8B637VL3est/h/eQb9vv0x/6G/Q96
WZ9h+iPf8jzj51Y4cPn2XWny3xtrF78Xr/PD321f2p2Zp+u1N301zOn1gLdI
PXZpsWc+/PABXY+N3xib2KCDK/9pOzxx55KA/PFn3KxvEjzy3cFOXcu08Eqb
7q2rrvjCK/U6/D2+fqNsGVrq+Ot9Qn7ZVW/inau6haTtsuybzlb0yoRHUw/0
7O7I8yceWvLKSL+8Xy40852ujpzaePO2QW/65c8mc6eWG5gloZFbLvTZmCpV
zpbzt2icI4++GOxTZnOqvFL91IAxvUKy+3LV8rMXpMsXdT6ZcTjFlSdrPpp1
78x0OR9MbNujco4EvWu6xD3hl47fVmrcOsmR/aNK3jHk7YBsXN6vXLtw/smY
c2B5fng93n9b9rJNV/0ydnrdah9vd+V0rczpUyoFJLP05Ge6hXn/E/Mvt3/X
lc4PzjvqzNb11goN/t7bL6S/b3yxXPudzy9OlUXdysdU2avrbcTbwI0L/IFd
4fVm77Vn2mfq+ij+VvnizDuux/ml6bRLFRJ66v3TA9cq/yXbQhI/ZHHjHVs9
MmlJhfdnhfnmB2/um3bEIzsGzv5l49yQfHxsz8/ZcR7pk5nTrOHSkDRLnFky
uVn4/J4aezrhY0f+PLRj75kpen1Jz3q3ZaVW+n5o9K7s3cXLO/Lhn9d+mRav
6yOHBl3MHryt6H3RgCZrvZcH+iSp1cj7n+1e9P7oTK+Yt+N2+qX4tGux9TP0
fVL3X4YOXlc7U5rOqTFrZ6k0qdwhpfjIRpkyvNin33qKp4k8e+Oh9LUh2ZDY
4of1Yb+I/TJ9Wi+PI/n/yNND8gJybNilMfG+sJ5zqWd7/RSQLefjmpVrlCWP
dOzfM3NoQPo/XaJU9dJeWXdu1oSFP3vlzU4vF3/lV0ey4tefi63ok47bP84u
tS5XlrfcM3HuNa9cfGj6W74B+jz6+r9rJq5ZFF6n1/3+4ph+rmy8c8Cy9EPh
/cMXF/6JGeVKy4uDv2t6k19qTxrmHt/kyidz76/ie7no/U3/VztkT5zryiWn
u2d6tr7faJhzJjF9uK7/jZ5c992Hv9P3M6xHdevcVPapZvp796GvbAptuj28
//3g4+1He7tF7mu6P//k0keS/u/+s8GDrRIf1OvbtbbFR1Q/of/9Z797q+9/
Yl1AfhzepXfS1qL3Mw80CQ5p+ndARk9qePDNipnS7raSyVszAnJt0LOdt76U
KStyv2149MuATH8l0Tt1fEj+mN9uZtbh8Lq8cueRf7roevHwbqPyF2dlSocp
s/IWpKbK1xX3Nxo4PVuqPln/t2Hvp8qAv0rGdxztyJGbvo5v3j8gG2YXP53U
2C8DVpa99P1WV/LdbT2mHA3I9zt21g+tD68nj4+4740G4XXmypixVT9w5Vpu
ftzwN4Kyc0a177v2dWVrz0e/XpUQlOpjn4yJHebK3D7fFi+zJktOXezY7uk1
qXL+1q6Nf+6XLfeeWZuTuyhVPq92dfXk1TlSrFjHsQnBVNk0+9ir3/yUIwub
z8+6eEF/r5w559K1eg3D59GMKy0bVsotcn5aELuh1/GH0qVUsFnuk/X1fUn/
VaOH7C5e9L7ky6S58yqe1Of5uJOfPrG0YL9z/Fi9Fyro+5KtOyfV3bMxJO49
ua2OTfbI3G/m/XL5i3C8l3k1MeW6Rw5+Vv2lY5/q+4vDK2dW3DlA31+wvu+6
MalY8yGODG6R3s8zR5/XT5bYl9gjRd9XcB7wbHrqrYcO6PuLdrKo6ZAv9P3F
gr1TFyxd48qtA5JrjH7CkR4t97VO2uqXq88cGpXxUFAGOYfGna+s6xlTL8y4
0mlxmqz59fbHx3fS9w+l7pnV8ezEsP4tP3dveVl/n1a7ZuNGG57yyE+pCys1
/kif3/udu6/vrKW6fnxkXsvhS8Px+/7l9mO9jfxyY9P6rzZtc2T+pMTdXz/v
kzPrbss4NtWR9Of/M/m9dJ9MvP3NCXfPdiR1admu0//jk38qHI67MU7X938t
d75jcl5QeofWjw20CvvZrUvfmD45V2au/a8/rW+avDit1ryV03NFJgy9kjs4
Ta6PPDBmnXhlcos3vN6mur4vK5JeHrg7XUbcVTN521O6PhAj3kPu4z65GjPV
HZSiz0dtLk/esG6dPn8dKZNwS5uvU+VcrXb/XdhO1/c794v9uE2r8Pnj7O2N
azyg6/tD7vF1yt6u6/uT/vac+X2KKx1+9izvHaPr6QtSvv1j1eVcOdwsZc7U
n9Lk7brDbtp+Z0hOvP1Nqb9qpUvGjD7Lu1zKFWfMVyPKrvBKk7QSez+8nivx
99/6ysKFXtn42L7nsrbp886M8gm1716k6zG+gxeubNoQzm9TY0PvjQrP3/CD
Q1qH5++3E53u3BCev4xbxvw6KylH2r/z6uad/+h6Xc9Tt6af758urzZc8OPy
CsEi9wW+oZ/XTV/kE79bdu+Ol/V9QO3rg0Z/s1rfv55cf6T08GGOlM1OrPLR
43q/Vz+3z+kDB8P+0/j+aZVne2XSkdDFiT11vT/+7d0Tc+p4Zd+/cg77PnHk
l8X3z+i0XddX1p+sdNTXJCAZG884Qwfoen1yz7N/Pd/LkS7Dy902qGxAzt3p
VigZbp/UsfLY5fEBGRm68tW4qRlyYsfV15fcGt5PHXVKfVpL1+/ZL5Zeltr7
o7tcqbgm8fuX/tL1/KQXT77gSwqJp2G5ffdsDOfVF4r16NY8V7bHx6UcqJ0m
Ze4o2e7xSbpec6PfR7c3/cUrH+5qMnzIdUea1+lyZO5dup7PeSC1d/G0SZ08
cvS5/Lse/Vaf346sTCj9ejguti4amVC9ryOHn9/03Z9rQvJV22U7dnXX9fuJ
javF/5nslcuvtqzVf4Su5/c8tKjK2hhdv2/5Qv34307nSHbGxUUjP/NJmzf2
X/+6f0j6x8U+vT7GK1UfXVz1keV++WqYJMzc65GGxYu9UHqgIx9VGTMzoaGu
n3W4+9ec5Hv88sPnVdofGqbr95vjq168slCfB/GX2u98lrduTUDWVn/zOdkc
Hr/7KhztEN7fjFh1JTFtmq7ft+7YZkfNd0OSefnRRk0qe+Tpn18722N8hlxP
fj9mXb80GbX07rgVF3S9kvl6Nq5ejSXj02Tl8QG9DlXU9+/HPiwx5vJdfjnX
oFqft8qE192jw7q9syo8PvLR1VvCeWL84D0Jj3TJlT2fDUju29snv3T8vPmA
tbq+esv4xz6Y49X1+xW+H89M9gWlTrDYu8O3pskbk+c0XnBB14uu1rtwqnxZ
r/zZ3dNw/3GvPDLo4oFqy3U9/tSCfjPHJObKsH9Wr2/WwicLZ3R1sifkSn+Z
12F7A/09WJ6T0rvhCFf+m79nUPw0r3Qvf+uWtT1cOes0LvXvMY6kND/wcOdz
Puk+d9X5liMcybw5bunXN3xyrMbgfqNruDL+1FNnu19LV/X1BVeW9unwZbpM
CcSuTKgYkNcervB49am6vt4l5XS5Cs+5Uqd3neMPzQ/KyFFdD+552pWb6jd1
DzcIycoVjZb4WoT39/WDo9s9oevlQy7fffFEtZAsefrClsPDvfKe/54lV/+v
Hn654rqk6V3/r/5dYsO2Iz0cqThrXNrqG35ZHBvwvxvOxx1Lf7Vn3Bm/1Op8
9/j24fXrZJe6o84f8Uv56/vvf+FJR/5JjN2xOeiXFm+ePJqzRdfDv7l5wnOD
5oXkZOnV59b8W9cPG9Vp5b3lGUfu3XZh3/fLita/E7Yvqv1OyXQpse63g4kr
gvJayy/at/KnSdXQvHavzgjK0Hu3LKsXzsePzbzjUOeRIbnvxIfzM35Il7wu
Az66K5w/f96ZXKZ7OH9uvnRy4r5kXd9OTzn0adrnWeLxNJ38WN2AjKuxu97F
m73S+qfqm/cU5Juk0lXHPaHrz+o827FUvUWrUmXY7gebLJui6x81DmZ4puzO
lR1JO3rkLU+TmJWT9ld9Kkdu+7Ttsdfr+eVw81MVft+i67MTOjVw9m7T9dia
wb7tSqzLlgnXDv1+Zalf3tnRs0Ofjbq+2mFI61YrNut6zn0TV8fMrOyTxbvK
z/9jpitj5+9f4T3gSPE99QbP7ORT9a5FZz8ZWN+n65df9Dmae/xkqnxba+Ce
iV/myNAFrduVdn3S4ULVspl35oqnzLTNOW/55H+7HGpg
     "], {{
       {RGBColor[0, 0, 1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmnnUVtV1h9/33qMCymCU0QmcCMYGl2mrEQSUaAjIoBaRKQHEJG1So2j+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           "]], PolygonBox[CompressedData["
1:eJwtlXmwTnUYx88958nevUIMsg5TBgkxKiay7+Nml+iaZBQmozK6tqFIdm5Z
WpRt7EthZClbtgmTpaZhCqOZ4g+aYcoofb7z9cfnfT/Pe37vOb/leZ5Tq2BM
/ug0SZJJELCCj9pZkpzhx8H4s9CDuDscwm/ALnwy12vjn0JN4p5wBG8MXfAl
XG+Gr4X6xLkwB/8GnsfbQEO8ONzkuW8RX8J7QXW8GizDX4ZheAH8iL+hZ3Lv
dlANnw8LubYAfseHwwKuTSO+jLeBV3P4D/Ef4UWu46sz8Xd4K5jB+LHEF/HK
cJvxM4mv4E/AdK7PI76GD4SlxLOIr+JvQp/Ec16O79Y98RuMucd3Sjw08R59
hv/H90qubYIgfg1+xe/Az/jT4b0rgtzwGI2dAnXwztp//AIU4BuhUeY90F70
h0H4ADihucFBxtYg/gQfojNhfV8QX8f3Qlu8HTyps4HVjP8L6uPfQqfMZ6qz
fRi+Tv3MDfgOKIvnwVx8GzTPvAfai61QmPq37XiT8NrOwyvhZ+rZh4n74l/B
1NT/qY4/FT4rzUFz2RfOPc15P94AWmfOKeXWv3wXJv5tTzjHlGvKmRaaO7Qg
rgU18M/DrpxX7s+G0nhFaCqHCjmugcP4WLiU+sx19jPhYuoxM/At0DTzmW4O
57ByeT9xPr5ev+HzYV34DHQW7xMPxScqR/AX+a0bPgnup35mBXw83MW3Q0l8
FpRk7GPQFn8b/k595o/ir4efpRorFj5Tna1ysCX+DvyDb4MS+Lvaw9Q5Vhaf
BmnmNVVVbkLVzDWl2hoXzt1c4lL4qvBa1CPUK45CPr6R5+eEa0y1phq8/6Dm
Vftb+c+wcI2p1lRjm8I1rdpWjdYL17BqWTn6QrgGVYuq2Sr4SChGfJPro8M1
rFp+jniAagG6Zj4DncUpGKxc5v8/4CvDuawc+jLcQ9RLVDOV8JPqAcR/cn0C
fi7cm9QjzoZ7pHqlav4Z/CfVeOYcOR/ukeqVpTQnvH147/dAOa0VKmXOQeWi
akS1shM6hWtetb8buoRrXLWuOfXDp4fX+hu8h1cM11bC9Sn40nCuqKeqt74U
7vXKGeXOR+Gzqsz1j/EPw3NVD1cvPx0+K+3ZmXCOKld7wff4MeijuUDvcE4o
N/oSH8c7hHN3H5QPj9FY5fhk3Ss8VvfQvR4Jr1U1UYhPDa9FPU69Li+8N8pZ
5W5ReO7K0db4Q+GzUo2s0dqhTOacVm7rHaJ3iXLmg3DNq/bV4zridcO9V++U
MnjN8LtMPUS9ZFE4d3Rmi/ExcCt1jh0IvwP0LlAOXCAeET4bzeGX8J5p71Qj
XfFR4dzVPXSv7rA3dY2qVnuGe4l6gHqB9lB7qTE9wjmkXFIPfTzc89X71aPn
4f8Dvy346Q==
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0, 0, 1], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl00NwmAEUhdG/TWrbSG3bNlO7TW3btm3btm3b5qrr6sx0cebb3rd4YRG9
w3tFCoLgJ2lDg2AP+9jLUX6FBMEjfcxDOjCFycTiAiU4T3Eis4qVXKQk09nM
TNJzgHSsZg2taMkgktCIFcwmjIPMYj3rCOG3Xcc1F8fITTG+UJQepGEq3ehF
T3pzlnNsYytbyEt3ojKQaLykPZW4zR1ucIubJGc+C5jHXGZQkKq8Jg7b2cEc
PpGdI+SgNC/4657+GnCGfJwmP4X5TCHiUoB2VCMew4lPdSKoQQJGMJJaXKIm
l4lEHxaxmIWUYwnl+UoFylCWnJTiOX/sDNVMfCAzsenEW5IxiTZ8py0b2cAP
MnCIjJzkFCfIQ2OSMoaxNOUaTbjOMIYShU1MoyJLac09HnCftRwmGx/ZyV2a
856UjCMF72hGCyYwka48pQvPSM14UrGbXXTmCUUYQEyu0oArNGQ0o0jMGzrS
j74spz7LCKce36jLEGLwiiokog61GUx0KpOQrGRhf+j/H/4Hvt93vA==
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtmgl8TUf7x4PaKkXttbTUvrRailKMpVRCBK2l9kR5EVpqX+KtLdaXShdr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     "], {{
       {RGBColor[0.88, 1, 0.88], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHuQ1mUVx9/39zxc5eqyMtpFV5GhbIqyi3JZqIkCdoFqEHuBivxTDFec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           "]], PolygonBox[CompressedData["
1:eJw1lFdsj1EYxv/OOanZmFU1SlEjVu3dGhdowkUJVXe9cSExEyOE4MKFa0Fs
QVGrRhCtPWLHaNUKSopErdLWKH5P3s/Fk+d5zznf+d55UnLnZM12sVhsJgjg
m4/F9rBwHHxHbwfj68RiGfAkDhyEh7CXCWdh9wJN0c1Ab/RbuID9LvAzUIe1
Cu49xppDTwNTWS/lznPwJnCUvftgM/o+WId+DGrRn3QGPRGezLc34DXYL8D1
aE17Q7EPwR57Of/riB4RzEf5upr9N3CHYLF1Q49Fn4W/xswn+ZYT7K4c7BnB
YlAsdcXYV+F57GfD2diJ4JszH+XrFOxJcLziAhUgDZSw/wO+4M23FDCcsynA
R2d0dnqwfyvHd+Fh2O293am7W4JKZzEqVvmQHcVwBc7E7g8XcmY8+gR6rrOc
qcDvvdXiNRiHXR/0oBaNWO+O7hZMNwRdpcEunedMQ/RD1sux14MS5SXYXcpB
nmLDznMWU6dgNVKtVNMH6NRguYwDnYP1jHrnJfsh2D/0rwTW+qLTgukWoA/6
gHLF2US4v3oPpGMnYQ9EDwima1hrjX6CXuKsR9WrN6N/qefeoRuw9g5dBuLQ
GeCXs55NR8eDN85m4pX6DDs56oHB6FEgNcqxcj0SuxPcBDsfHhPMd/k8OljP
qfeUozK4J3bjaMa2RzOmWdvI/ge4X7BYV2J/hFthVznzqR66iebL2cyVs/80
iv0vaM/eV80QuhT8RleCz+hiUI3uEaxX1QNb4cfRv3WmOXvF3mq9WzOn2QY/
lVt4EPu34GrsPyA5WE1V24XYt/UuBOtF1Ui1Uk+pt5Sze6qFt7t1Z8H/mfCW
w4vgDljrrIZF6PNgqbOZ0Gzs9RaLaqha1kSzVgS+oA9708qRcrUf+5Gznn7u
7U3Q26C1n+hf3nK1TDF7e4P0Fm3QGR+9UejFoBBdBR46y7FyfQYscuazfD8J
5jvzeVeUM+WuFvuIt5wpd5rphGA1U+1UY9U6P+ql36At9iVvWj3aBrvUm2+a
Sc2mfJJv6tEh7O+IarECXEafAguc+bxNbwGYhV4FrqH3RL2mM6fR+7y91apx
UrA7dJdi3OktR8qV7jiObhcsNvV0brA7dbdysMXbjGnW9EZNQP8D2xzWzQ==

           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0, 1, 0], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl02dbjnEcx+Erd0Si7E2REMqWjOwRwm1kJXoBvB97K9kzsoXcsveemSl7
r/M4PDiPz+/7P66nV1LBkvDiqCAIIlwLBcEtFkQHwU39zRXm21f1LBEm2ks1
0L06XC9rF+1KN+qx0lt3TWURu+wZmskx93r2M9leoWfYzUx7j27gJ7/4wBdW
UcIs3xzQjVTTx+7LFndDHcMIRpJOL3pTnzge+O4+m/nBM8Let2ptvahzdB5z
qbTjdZtO1xptoZs0Rsfxyj1WX2stjeKPe5hm0YaTdlst1qF6QgfrcR2iIZrT
jPZUeG+lRXqUXPcR/cspZtundR8D3YPI4JC9nGVMsl/qOaLdafTkjr2Oae7D
eoFSptprtYw1TLEP6nmS3Z1J4Z79guck2Nv1Pd/4zluSvHeiI0/t0fpER2ki
b9yf+URT+7E20EtaV1vSgbt2a+1HfxrRmHfex2s2E6hDLIXev/KRJvZtrSLH
vVp7aLkWaDsWssMeoDv1Efnuh3qdPPeN0P9/5B/2a2qB
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnAd4VEX3h4OA9CICIlKUjiIi5QMjZAAVRKRJ7xB6LwKiFFFKAEUQpPcS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     "], {{
       {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmgm0V1UVxu/933MhRYSHlpUCMhhm5YDgUGEGiZFCJciUZFCiLpkeU5ii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           "]], PolygonBox[CompressedData["
1:eJwtlXmw11MYxr/3e94zSMMgwnWHMKFU3EnCXEWhxdp6kS3UZOgiWxO5oluh
5hYVoSvTJlnGkmmSNIxMtuyytdFNNWYkS/bPM09/PL95nvO+v+85591Om6F1
/UaWRVE0gACz+dnMwsxUFKPgm0B/+MPgRvhKML+iKOrRLXNRbEA34N8INsLv
Aovgq8FkeBU+jfiO59uHwRezthHbm+AZ+O1gVun/vAI/CZ9n8W/FHp3hfVmb
hG0KuAF+OGszsD8CbkGfgn4R/jK4H90LvRL+nv6DfgC8Da8CtfB9sC8vfYZ9
4Xtn3+Vu0EL7ga3YtoA5+J+BXpp8Z91dPvJdBmahB6Kb4bXcbyb6zGzbMv7f
gH4LVCffUXfdC/ud6L5873z0CDAB22NgHfwKMKr0nXX3Q/AfnexzsO7K2mL4
veBa3Q10xl4D2mH/E90Rvg37XMUuHGvl9DX4paAJPg5cE46RYvU+eAM+Mhzr
aXzjOvhSsES50Z7w7uyxRPWA7gZ/Khwr7dkH3Rv9fOk7XA4fAxbAh2L/Gf5B
+Ky3gcC/AtysWgOlcq87J8dsAbxP+KyHop+DXw8ml77Denhj+OyD9E14N7AQ
/SD6IL73JLoZ3QH9ELw9a3OVT+Uc/Y/uDJ8DRod95DsC/AZ/FNSXztme/Pcv
nQE+AHwPHwvmJX9T364L98Jw9K/wHqoRaqMO/R/83zDXntpbZ9BZFLNx8I8U
Y/QO6uNC+Izwt4aBnfDj2GO2YoX/sfAf9H30RHAAegv64uQY9ocPALXJa7Jd
pjOpnsD+2T2t3m4NFsGHKebw3uBreBd8Xi3dkydnx1ix1p6b4TeFY6EZoVnx
EphWOCbH498pu/efRp8A75q9l3pwAr4TQYKvUs7gZ2FfkdzDT4RniGZJe/QK
+HLQLrmnLwmvybYJPVC1ByqTa0C1UAOuKtwjBd/+A/1j6R7fBb8VPK7+BG2w
dw+fZQ3oBT+XtVXY3gHz0PeonpNrVrW7MNyLWuuAHqIZlFwzV6vfWKva3QMH
ZudQudRMmR6uadW2arQpvKf2/hBMhR+VfbZq6uHI7Bwr16qRK8MzQ7NDOW4O
14xqR3c6Gt/BYAe8C9iqWkD/olyC7eEeVC+qJj7W/9GfJ+dEuflKMzY5hmvD
M0GzQTO9Et8v0V3hg7F/Ab+ItbXJPXoH+rtwLakmvoW3zu7NsdhbZdegalEx
U+x6ZM+W8eie8PPCs1IzcA+dPTxbNZPugx+R/RboDRoefrP0dumN0FuxX/a3
KjUjwjNGs0Y1/g367Gybau4c3T0cm0Gc9zP47+FZoJp5F94zbFNMFdsa0FTh
mXi6eiU8ezWj68Nvkt4m1ezr8FOzc6k36zSdPTxb9YboLdEM0ixSDb8Ab5v9
Fqrnj8meoZqlyslq9Us49sqpcrsm3As60wWaLeFaUg2rlquze1E9fWJ2Tau2
NdP+Vv7Cs0U1oFr4NFw7mmGfKF7ht26nZkr2m6q3VTlX7rUmm2riJ/VeONdV
u3vhf8nzFEM=
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0, 0, 1], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl1Hecz3UcwPHfcWcnCRkJCZHRMEvdIR1x3NkrcqVhHEJW9ogoCpU9y54p
Kyuzshr2XpkNsst4fh7+eN7r8/58vvf4fX+zQHL7OilRkUgkvz+/R0ciWzhP
w5hI5GW9wG72sJWLNHJWVf9kL/v4kb9o7OwV/ZvLfEF9e1/qAFYQY96pA/mX
wVS2N04zaEYysd5cScfoFT7nKu05wXG28zb5XddZ82knnRTuhe8ZygbmMo/x
POi6zDzAh+byOlvn0IGTdOQU//E/X1HTdV/rZ9Sz/lSrEUct83AdQqJ1kq6k
Dk+ai1KIIhRmsf3SWobnKEdZBtl/Rp+lJE9TiqXh9eBR67zkobU5JTyGdTut
QQuaU53+9OEp5721uH4TXm8Oc4SDvMUhUjmPop91CZ2lm2jFEvqyjNTOtukM
bjGaV+1NC4+rU8O96HS9yQ1+5jrXGMUUGrhmsi4I/09t85valGO05TF7bbQb
SdaNdBhNWM0aPqKCsxd4nu/Ce8Xj1gUpQBfzE5qov/A6D5tP6x+8z0hGsI5P
wnvrfKJW1fjw2aaheVW4dx4yZwnfFarwnr1YjaMiL/Eiy8NzYxcTwneCtXxM
L+q65gP9lq5sZCbzwxlnw+ctPGfXndGjvEtu8zuaU3ORhrQk2PshfCZJb07H
WOtk3qAZWe29pr8Sbb1De1DMerNGwr1rPP+wnwP8xCV6khCeo2bXprS0zqaP
kINY80IW0Z3b3OEuVTjHb9H3f3vuAV0TkDk=
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtmgmcjlX7x6eyTEL1kteWEg1lstSk0ptLXoWyhaLyZg1ZI+pv38rYZStr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     "], {{
       {RGBColor[1, 0, 0], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl1ls1VUQxu+9508hiqKyKAhKZVEJGuMDVVAoPCvbA9uLRhBFFg1CIQqJ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           "]], PolygonBox[CompressedData["
1:eJwtlFlvjlEUhd+efShaPqEzlTY+IcKNqybfX3DlJ/gB3Llw1SASomhqKmpI
UFMRMbUxxEwoUtUQSoKWqJCqeapn2ediZa99znvO2cPab/3ipYuWhCzLFoII
ui3LVrPwAX4Xfgc8wB8EV+CbwDL4TnASPpZD7fBGsBd/Kn4tdn5Rlk2B34bf
Z28W9gL4Az7jL2e/CX4ElIMyMD76nbp7M2iBXwUr4fvANXiH+d53xQgv4kwJ
dkfwBJ7Dj8FXgX54FzgQPMZP8J8gAAO/QDtYw94CbB3ne8xj05sP4TNYq093
1MIPpu97wG74VtAKfwr6Ug7KpYk7DmPXJ65vBuBbwDb4C52BvzTPTTV+BZ/A
+QpsAf+sctGZ4DW8Ba9mfy52HrgMHoEV7HXwRi+8kv08dhj/PHYmfgO2jW9O
q7ZgRLUAQ/A95rkrJ+VWxfezsQOU8yK2JvpdenMa/BJ2jvk3+jYX/e4a/MnR
Y1bsBWw+es/V+3yKrSx6b6SRcvgpc601pFjHgR/BNVgMLwVV6hv+sHqntdTD
7epjdO3l4GPgMTrvVc2wnWB/8B5WsNesmpJPMXYU3ADdwTW9S70B9+CV2JLo
mpK2FMPE6GvaU4wfsdOj90JvdCZNSVsb8A9hv4G/8C4wIu1rBoK/obe0pj2t
fTHP8X+u4B18XZqlt/i/zTUv7auH7817rt4P4b+RTvVmcM0chw+a70lzJ+CT
ovdKNTijuTF/qzTVVjOuWVfMX81rqFpqxlrBa/NY9IbekualfelHs7Q2aUcz
eF25m9damj5qrjlpT/+AtqSRQtLwOewT0B/8n6B/g2ZMs6Ye3YQ/M58daVBa
3JhqrTOP4f8AqLyunw==
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[1, 0, 0], Opacity[0.5], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwl0ulWzWEUwOH/6TQqlZSh0KgL6hK6AN1HsxBCg4pClKGBokSDIVNlTGgQ
oZDM8azVh2f99t7vOWudDye7sKhgTygIglryI4PgfTgIPpNg3khAiMNu94g0
RxGmwR6tV/QLl1ngHTvdd7GFHvsOHdDtmkE6B+yv6GWrvU9HGeEsOW7n9ASz
/KGU+zwgxftmNpFGKk3uU7ykn5sUM00JV9nmc9f0Bc+ppp153jLOBMf5wU+6
yfO9Lt2gZ3SNf+zlGVV0kug9mSQu2C+Ra76oY9zhLs3EuMeybF4i3nxIV/jG
V76zynVuc4sZ3nCDQV7TyCMeUsZfPnKMRY7ygU+0sY/z7KeWIYapo4V6sv2e
LE6aJzlIpr1D5yjnMRWcIs7baX3KEypp5Te/2O29RiP0SHj9P/cfDQ5h8g==

           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtmwd4VcXWhul4CUWKNKWFUJUSQLosmgLSkaIovfcmcmkiTTpSckNRAWkG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     "], {{
       {GrayLevel[0.85], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXu0lkUVxr/ve2cUSMhM4mqaZKs0DngOqCiuVBJB8oBykZsiN++ioCKK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           "]], PolygonBox[CompressedData["
1:eJwllnmQz2Ucx3+/7/d5Ml2TpBDSlk6ScUSMlGwZYg82tba1LfZidyehEaEc
FdGWRMpVaitFmQ6V7mN00nQ3U44aiZGI0tDxes/7j/fM+/18nu/ze4735/P5
5ZTXF9YlmUxmKQjgspjJjE0zmVpwFwOD0HlMmIq+Bv4EY/fCFzO2Bj4VlMFn
gr/gFzJnA/xxrQE/DfSATwALiK8Dr2XRzHkO3oX4KPhwMAndGt2HuQ2gEb0B
PAq/GrQnNgtdzdzxYBT8MGhBrBWYBn8meG/3oZ8Mhnhf0JbvV6LvhB9izlfw
icG/PYOxIcRHoxvY30p0JfoG0Eh8CXok/B3igxPvqRq9Gv0QfCkoQz+LXgQ/
zJzv4SMY+517XchYCbwCrIA/TbwcPhkcTD0nA3+Ab5annjMG/Qa6EZ4POqKX
oGfC7wB56NLovR1lvR+C19TayxgbDR/G2G8sPQddiI5gJPEF6OvgDwaffToY
jM6C1qn3pL1dH/0W3fmmnrk3Rp9Vd6K7GRf91j1BC/HgtbuAk3U+dEniPeej
Xwi+297gdHQO6A9fBV4i1hTdGX42SPX7ug++z9ebw38E+3mfXM0hflY01xpa
q4R4LvFO6JPQW9FH0IPQF6AnoE+FB/AT/Pzo2EBwHnwMY2uz9mCb6DPpbPKw
vNwqeu+9QEt4M9BV78f+PuPbSvAt3/dj7ExiH6GnEGsOauE3g2a6G3AA/ibI
wncSfx/+upIQvQ39rrwKxqXOSeVmP1AHLyXeHf558G/PAsuDIa41tsNvAy1T
54hyZQZoI2/pDHy/CN016zv5E/5Y8F13QB9P/F/NR7dD/6e7BG3hReDi6DPq
rLcz5yliv4DaxDVhJ/xc4gNSv4He4gOwJnGOKdfqor26kbGN6EPBd1NB/KC8
GxzTN3vhK4K9PBsU8O0e9PrEnqiC/xz8tvJ8EfxXkKb2xC74tdHekCeL4CeC
jvIr8a+JN0d30/2gN6M7R59Va2it49CTEtfEY+EdwJDUNU+1ryray6oRqhXt
0Jen9tQX6G7oacSKwS3oJuimxCeij4EfDfaC7vBu+FjVmNQ1skZrRddmeUxe
64QuSP1G29D3gPGpPfYHvIfqq+od9zEc3Tv67ZXjyvUXg39bNblCXgv2qs74
IXy+PMvcm5Rj0TVCtUKekXdUk1SbtIeL4JsY25XY0/J2IdiO3gTeUu0HL8OP
gOfhQ8EOuJrQXHkv2Pv6Rt8WgEcSz9FceVLe1JudAB8Y3ZtUM1U7lwX3Inle
3n842Jv7wK2q9cyfn7pmq3Yr55X7uuNX0F8G9wbVHNUe1TzVPp3pY3gpWJ24
RqlWySPyiva4Rd6Lrl1Dwb7g39RvV6kGai+gInEOKZcagnuhcnJAdI9Tr1PO
nAP/lPjexJ7Jk/dBTeKa0ie6BqkWqSerNy/UbybukWXwv4N7ozx9SnRNVm1W
zVLt+i64VymHquH/BOd6PZgX/OZ6e3lK3tKb6e10B+uDe7B6sd701eAepF6k
nKgJzinl1lzGvoF/ovqWdU3rG31HuivlwH54z+jcKEdfCp+imhvcs3YHe0Re
UQ28gtjbwd5Sj1SvvCT6W3l+enCNUK1Qz1fvvzL6bNqD9qIeql4qTyxGrwre
q+58GLGrov+76M5nE7sfTE78hsXw4ujerp6v3q//GPqvoZw/Q/sPrtXKoVz0
CHRl4jW0lnJSuamx93TOYK/oDfWW5cG1UHegu/gfHGsoZg==
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["
1:eJwl1Hecz3UcwPEfThIqiWQmQsmVlr0zsjtn5053Otnbnb1X9sjK1pK9Qkql
bEXDqMjeSllle34e/nje6/P+fr73+97v+/0+Ll9Cx5gOqSKRSLQf1dNGIuOj
IpFqOk6Xs4yDJLGGB+yl4x/rXvqvXiTKOg2PEmfuoit1BRtIMX+hiQyhm7mF
TiKerubB4TP5gO7mGbqQp6xbaQUdoeV0uJbXXVpZR+lt7nKHDhwh2l5Rnmej
+Vu+IYZ6fMdXHGU2PzGdH3nM72TmI+vGmpZz1r01QbPq23qFq1wK34PLjOZ1
+2O0ivbWV7USFXnPXJ836WheqnvYzePmLFy37sf/9GUWM/mPPpzkFKcZya3w
d7KZr9nGVnaGa9DEZ36iOTUX71j/zB/8Ql7H8pCbT82LSbb+THvoIv2Y7NZP
koPV5lbaUrewigv8xd98GZ6F/cRwTrhvJIVrM9leDa1FTTqZH9T0PMQE83ba
cYz27KAtZe0P0zI6VKvqWM2mT9CO9jxHEdrYO0ScdTzNw7ML7yAfOt5Ip2pd
nRbeDe2pDbQhD/MIbzl2gOac4SwvOv4CN60H0sm6qU6kGZ3Ng/T7cB2Km/vr
a1qSEqSYX9ZkfUXr6g/EWs8L74rO1/3sI5M5IxlYEK5Bl/CM+ZW9zA3vl/05
4X3XWL0RvhMnOE43rvE+tZ0zRetody2mPfSlcP9oy3pzIS3Msxw2F9RnKMA6
c2vdpO/q55pPnyY/f4bjnGdtOJff+J0lNA33mGbhvpvf0NREwvMgFaUpxYCo
+/+z7gG4H5ih
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmX9wVcUVx8GWHxZEtGW0tiAF9A/EljG0VWrZkmocpI4xrYJOaPAHqB0Z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     "], {{
       {GrayLevel[0], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNkklOw0AQRTvmJByEOyAWliXEwskCBUU4WSQLWwkE5RiMQYxinhTGAALE
cCn+lx8Si6fqrvrlquryZDWbWYxCCFNiQrR0yeyohFCTbYhUHIs58SMeRCLu
xUg8STuU3Y7K/DtxKqriS/TFipiWbpm7z47PU+tINhY7WOvG8tepa30bv895
VN59HhMbVsrem+QeyM6KQ9/pc4uaC9R1Xofczaic+Vtco9kXN8TXZHejsqcr
cS4G4lOso7F2TyyJD2yLWq+yhXhxL9R9FJf0dCHO6OGWmDXP7MAzuUaTuXz3
HvJ/b1IwZ4E/YWd+wxO+k5H7LtsTb8R76P92sMre6ny/y9tm6BP8nq+Lv8+O
YnqMqTWgt4S95fRZoyfPlfLP+K066Kxp4E/5n3zeYE813iwjHtix80b00qaH
X7ptYdY=
           "]], PolygonBox[CompressedData["
1:eJwt0EcKAkEQheFWvINrr+RCBHGjC1EGw8aNqIx4CyMq5oAJMWBOx/JveYuP
ZrqraqoqEMsE015jjB8+fPmoIowTVkgghgU2SKKCCVp6c7BDHSFEMMIecXQ8
xjQ554iqRh9DpPSPNa7I40z8hbOHLIp44IaCelyiodr/HMXY2By69k21bM4d
b5TtwNzVOA+KtXcDzWRnc/HBWLNk1UtNubbnLZ4oaaYZjtqdvXtpJ4520FZN
Vzua4gcfSjZ5
           "]]}]}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
          LineBox[{677, 668, 681, 682, 676, 707, 675, 698, 679, 710, 667, 693,
            680, 691, 690, 687, 713, 671, 695, 672, 714, 688, 697, 670, 694, 
           669, 702, 701, 704, 703, 673, 696, 674, 706, 705, 689, 712, 700, 
           699, 709, 708, 685, 715, 686, 678, 692, 683, 711, 684, 677}]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {InsetBox[
     StyleBox["\<\"BaBar12\"\>",
      StripOnInput->False,
      FontSize->16], {0.45, 0.34}], InsetBox[
     StyleBox["\<\"Av.\"\>",
      StripOnInput->False,
      FontSize->16], {0.33, 0.26}], InsetBox[
     StyleBox["\<\"Belle15\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->16,
      FontColor->RGBColor[0, 0, 1]], {0.32, 0.36}], 
    GeometricTransformationBox[InsetBox[
      StyleBox["\<\"LHCb22\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontSize->16,
       FontColor->RGBColor[0, 0, 1]], {0.44, 0.28}], {{{0.984807753012208, 
      0.17364817766693033`}, {-0.17364817766693033`, 0.984807753012208}}, 
      Center}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"Belle19\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 1, 0],
       FrontFaceColor->RGBColor[0, 1, 0],
       BackFaceColor->RGBColor[0, 1, 0],
       GraphicsColor->RGBColor[0, 1, 0],
       FontSize->16,
       FontColor->RGBColor[0, 1, 0]], {0.29, 0.29}], {{{0.8660254037844386, 
      0.5}, {-0.5, 0.8660254037844386}}, Center}], InsetBox[
     StyleBox["\<\"LHCb23\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontSize->16,
      FontColor->RGBColor[1, 0.5, 0.5]], {0.245, 0.24}], InsetBox[
     StyleBox["\<\"Belle17\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontSize->16,
      FontColor->RGBColor[1, 0, 1]], {0.24, 0.31}], InsetBox[
     StyleBox["\<\"SM\"\>",
      StripOnInput->False,
      FontSize->16], {0.32, 0.245}], InsetBox[
     StyleBox["\<\"68% CL contours\"\>",
      StripOnInput->False,
      FontSize->16], {0.3, 0.39}], InsetBox[
     StyleBox["\<\"BaBar 22\"\>",
      StripOnInput->False,
      FontSize->16], {0.33, 0.22}], InsetBox[
     StyleBox["\<\"(prelim)\"\>",
      StripOnInput->False,
      FontSize->16], {0.35, 0.205}], 
    InsetBox["\<\"Allanach 2307.07532\"\>", {0.28, 0.155}], InsetBox[
     StyleBox["\<\"World Average\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.21}], InsetBox[
     StyleBox["\<\"R(D)=0.330\\!\\(\\*OverscriptBox[\\(-\\), \\(+\\)]\\)0.025\
\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.195}], InsetBox[
     StyleBox["\<\"R(D*)=0.263\\!\\(\\*OverscriptBox[\\(-\\), \
\\(+\\)]\\)0.010\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.175}], InsetBox[
     StyleBox["\<\"SM 1.5\[Sigma]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontSize->16,
      FontColor->RGBColor[1, 0, 0]], {0.25, 0.19}], InsetBox[
     StyleBox["\<\"\[Rho]=-0.53\"\>",
      StripOnInput->False,
      FontSize->16], {0.5, 0.155}]}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0.20000000000000046`, 0.15000000000000033`},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"R(D)\"", TraditionalForm], 
    FormBox["\"R(D*)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{0.2, 0.6}, {0.15, 0.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{None, None}]], "Output",
 CellChangeTimes->{
  3.8975697739641657`*^9, 3.8975698665346537`*^9, 3.8975699615512094`*^9, 
   3.897569995324721*^9, {3.897570054533599*^9, 3.8975700703575172`*^9}, {
   3.8975701008341713`*^9, 3.8975701083873124`*^9}, 3.8975701515620594`*^9, 
   3.8975702018620596`*^9, 3.8975702917559266`*^9, 3.897570540220409*^9, {
   3.8975705818213873`*^9, 3.897570592496213*^9}, {3.8975708216947556`*^9, 
   3.8975708470023737`*^9}, {3.897570954758032*^9, 3.8975710101088123`*^9}, {
   3.897571042935961*^9, 3.8975710729218225`*^9}, {3.897571111962146*^9, 
   3.8975711201250296`*^9}, 3.897571169697997*^9, 3.897571307556224*^9, 
   3.8975714845760345`*^9, 3.8975716771109395`*^9, {3.8975726512222166`*^9, 
   3.897572716201042*^9}, 3.8975767951975594`*^9, {3.897621272243985*^9, 
   3.897621336768626*^9}, {3.8976240606032457`*^9, 3.897624072895378*^9}, 
   3.8976241285159206`*^9, 3.897653982363509*^9, 3.8978657055058627`*^9, 
   3.901275032700102*^9, {3.901275078625767*^9, 3.9012750944696846`*^9}},
 CellLabel->
  "Out[200]=",ExpressionUUID->"10e6b724-87c3-407c-a66f-1ae1df7f79de"],

Cell[BoxData["\<\"rdrds_new.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.8975697739641657`*^9, 3.8975698665346537`*^9, 3.8975699615512094`*^9, 
   3.897569995324721*^9, {3.897570054533599*^9, 3.8975700703575172`*^9}, {
   3.8975701008341713`*^9, 3.8975701083873124`*^9}, 3.8975701515620594`*^9, 
   3.8975702018620596`*^9, 3.8975702917559266`*^9, 3.897570540220409*^9, {
   3.8975705818213873`*^9, 3.897570592496213*^9}, {3.8975708216947556`*^9, 
   3.8975708470023737`*^9}, {3.897570954758032*^9, 3.8975710101088123`*^9}, {
   3.897571042935961*^9, 3.8975710729218225`*^9}, {3.897571111962146*^9, 
   3.8975711201250296`*^9}, 3.897571169697997*^9, 3.897571307556224*^9, 
   3.8975714845760345`*^9, 3.8975716771109395`*^9, {3.8975726512222166`*^9, 
   3.897572716201042*^9}, 3.8975767951975594`*^9, {3.897621272243985*^9, 
   3.897621336768626*^9}, {3.8976240606032457`*^9, 3.897624072895378*^9}, 
   3.8976241285159206`*^9, 3.897653982363509*^9, 3.8978657055058627`*^9, 
   3.901275032700102*^9, {3.901275078625767*^9, 3.9012750947065544`*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"f94ad60a-15cf-43aa-a707-ebbbe57b0704"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "average", " ", "of", " ", "covariance", " ", "matrix", 
    " ", "of", " ", "SM", " ", "and", " ", "new", " ", "average", " ", "in", 
    " ", "order", " ", "to", " ", "calculate", " ", "pull"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ainv", "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rho", "^", "2"}]}], ")"}]}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"sx", "^", "2"}]}], ",", " ", 
          RowBox[{
           RowBox[{"-", "rho"}], " ", "/", " ", 
           RowBox[{"(", 
            RowBox[{"sx", " ", "sy"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "rho"}], " ", "/", " ", 
           RowBox[{"(", 
            RowBox[{"sx", " ", "sy"}], ")"}]}], ",", " ", 
          RowBox[{"1", "/", 
           RowBox[{"sy", "^", "2"}]}]}], "}"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aCinv", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rhonew", "^", "2"}]}], ")"}]}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"sxnew", "^", "2"}]}], ",", " ", 
          RowBox[{
           RowBox[{"-", "rhonew"}], " ", "/", " ", 
           RowBox[{"(", 
            RowBox[{"sxnew", " ", "synew"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "rhonew"}], " ", "/", " ", 
           RowBox[{"(", 
            RowBox[{"sxnew", " ", "synew"}], ")"}]}], ",", " ", 
          RowBox[{"1", "/", 
           RowBox[{"synew", "^", "2"}]}]}], "}"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smCinv", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{
           RowBox[{"smerr", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "^", "2"}]}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1", "/", 
          RowBox[{
           RowBox[{"smerr", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cSig", "=", 
     RowBox[{
      RowBox[{"Inverse", "[", "smCinv", "]"}], "+", 
      RowBox[{"Inverse", "[", "ainv", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"combSig", "=", 
     RowBox[{
      RowBox[{"Inverse", "[", "smCinv", "]"}], "+", 
      RowBox[{"Inverse", "[", "aCinv", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOsm1", "=", 
     RowBox[{"Inverse", "[", "cSig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csm1", "=", 
     RowBox[{"Inverse", "[", "combSig", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bfold", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], "/.", 
      RowBox[{"min", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2appold", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"bfold", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"cOsm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"bfold", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"cOsm1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"bfold", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{"bfold", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"cOsm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dchi2old", "=", 
     RowBox[{"chi2appold", "[", 
      RowBox[{
       RowBox[{"smcent", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"smcent", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bf", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], "/.", 
      RowBox[{"minnew", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2app", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"bf", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"csm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"bf", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"csm1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"bf", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{"bf", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"csm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dchi2", "=", 
     RowBox[{"chi2app", "[", 
      RowBox[{
       RowBox[{"smcent", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"smcent", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Needs", "[", "\"\<HypothesisTesting`\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", " ", "Pi"}], "]"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "[", "x_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"l", "[", "y", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "x", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1sigma", " ", "=", " ", 
     RowBox[{"NormalPValue", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"TwoSided", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "[", "p_", "]"}], ":=", 
    RowBox[{"s", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"numberSigma", "[", "p", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numberSigma", "[", "pval_", "]"}], ":=", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "s", "]"}], "\[Equal]", " ", "pval"}], ",", "s"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ap", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"Dchi2", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"apold", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"Dchi2old", ",", "2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM Old \[CapitalDelta]\[Chi]^2=\>\"", ",", "Dchi2old", ",", " ", 
     "\"\< ie SM pull=\>\"", ",", 
     RowBox[{"ns", "[", "apold", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM New \!\(\*SuperscriptBox[\(\[CapitalDelta]\[Chi]\), \
\(2\)]\)=\>\"", ",", "Dchi2", ",", " ", "\"\< ie SM pull=\>\"", ",", 
     RowBox[{"ns", "[", "ap", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ChiSquarePValue", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<P-value of old data=\>\"", ",", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{
        RowBox[{"min", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "8"}], "]"}]}], ",", 
     "\"\<, ie \>\"", ",", 
     RowBox[{"ns", "[", 
      RowBox[{"OneSidedPValue", "/.", 
       RowBox[{"ChiSquarePValue", "[", 
        RowBox[{
         RowBox[{"min", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "8"}], "]"}]}], "]"}], ",", 
     "\"\<\[Sigma]\>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<P-value of new data=\>\"", ",", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{
        RowBox[{"minnew", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "10"}], "]"}]}], ",", 
     "\"\<, ie \>\"", ",", 
     RowBox[{"ns", "[", 
      RowBox[{"OneSidedPValue", "/.", 
       RowBox[{"ChiSquarePValue", "[", 
        RowBox[{
         RowBox[{"minnew", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "10"}], "]"}]}], "]"}], ",", 
     "\"\<\[Sigma]\>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"OneSidedPValue", "/.", 
    RowBox[{"ChiSquarePValue", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.897572017515972*^9, 3.8975720434882765`*^9}, {
  3.897572090761237*^9, 3.8975723152146997`*^9}, {3.897572374515753*^9, 
  3.897572415634161*^9}, {3.89757245436452*^9, 3.8975724817022977`*^9}, {
  3.8975725301767282`*^9, 3.897572584669794*^9}, {3.897573374119011*^9, 
  3.897573447566598*^9}, {3.897573479931314*^9, 3.8975736276119366`*^9}, {
  3.897573815295128*^9, 3.8975738263667884`*^9}, {3.8975774881880417`*^9, 
  3.8975777266007185`*^9}, {3.897577775875211*^9, 3.897577959633896*^9}, {
  3.8975780853506303`*^9, 3.89757820527085*^9}, {3.8975782863774786`*^9, 
  3.8975782867661247`*^9}, {3.897578348670098*^9, 3.897578426113802*^9}, {
  3.8975784565857162`*^9, 3.8975784654183617`*^9}, {3.89765264218305*^9, 
  3.897652687538802*^9}, {3.8976540152736683`*^9, 3.8976540284984035`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"4783d97c-bfaf-4ebb-a3c1-029e0cfad1aa"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 208, 45, 
   31372060101521717009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.897572588664356*^9}, {
   3.8975734331539726`*^9, 3.8975734485176306`*^9}, {3.897573484010623*^9, 
   3.8975734996838026`*^9}, {3.897573544417611*^9, 3.897573628786647*^9}, {
   3.8975738209490023`*^9, 3.8975738271788683`*^9}, 3.8975779372551746`*^9, {
   3.8975781241635723`*^9, 3.8975781452110534`*^9}, {3.897578175828332*^9, 
   3.8975782067670636`*^9}, 3.89757828810549*^9, {3.897578350621357*^9, 
   3.897578376371873*^9}, 3.8975784275241623`*^9, 3.8975784667892604`*^9, {
   3.897652661582776*^9, 3.897652688060665*^9}, 3.8976539871148376`*^9, {
   3.8976540174520936`*^9, 3.897654029380952*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"ef411be3-3872-4542-940d-7e1fb5d59734"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM Old \[CapitalDelta]\[Chi]^2=\"\>", "\[InvisibleSpace]", 
   "14.834223045145052`", "\[InvisibleSpace]", "\<\" ie SM pull=\"\>", 
   "\[InvisibleSpace]", "3.431215848432947`"}],
  SequenceForm[
  "SM Old \[CapitalDelta]\[Chi]^2=", 14.834223045145052`, " ie SM pull=", 
   3.431215848432947],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.8975725886800213`*^9}, {
   3.8975734331639595`*^9, 3.8975734485276365`*^9}, {3.897573484018297*^9, 
   3.897573499693812*^9}, {3.897573544428093*^9, 3.897573628796768*^9}, {
   3.8975738209490023`*^9, 3.89757382718888*^9}, 3.897577937276698*^9, {
   3.897578124192541*^9, 3.897578145236042*^9}, {3.897578175853853*^9, 
   3.897578206786256*^9}, 3.8975782881275077`*^9, {3.897578350642878*^9, 
   3.8975783763923883`*^9}, 3.8975784275441694`*^9, 3.8975784668105726`*^9, {
   3.897652663226557*^9, 3.897652688741934*^9}, 3.897653987155292*^9, {
   3.8976540174717264`*^9, 3.8976540293909483`*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"5a9956ae-18cf-48f8-9892-eb3141246c06"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 209, 46, 
   31372060101521717009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.897572588664356*^9}, {
   3.8975734331539726`*^9, 3.8975734485176306`*^9}, {3.897573484010623*^9, 
   3.8975734996838026`*^9}, {3.897573544417611*^9, 3.897573628786647*^9}, {
   3.8975738209490023`*^9, 3.8975738271788683`*^9}, 3.8975779372551746`*^9, {
   3.8975781241635723`*^9, 3.8975781452110534`*^9}, {3.897578175828332*^9, 
   3.8975782067670636`*^9}, 3.89757828810549*^9, {3.897578350621357*^9, 
   3.897578376371873*^9}, 3.8975784275241623`*^9, 3.8975784667892604`*^9, {
   3.897652661582776*^9, 3.897652688060665*^9}, 3.8976539871148376`*^9, {
   3.8976540174520936`*^9, 3.897654030012243*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"9016c1d2-1cc9-4fb9-bc72-3caab5e513c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM New \\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]\[Chi]\\), \
\\(2\\)]\\)=\"\>", "\[InvisibleSpace]", "4.1372907182220935`", 
   "\[InvisibleSpace]", "\<\" ie SM pull=\"\>", "\[InvisibleSpace]", 
   "1.5286274220916471`"}],
  SequenceForm[
  "SM New \!\(\*SuperscriptBox[\(\[CapitalDelta]\[Chi]\), \(2\)]\)=", 
   4.1372907182220935`, " ie SM pull=", 1.5286274220916471`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.8975725886800213`*^9}, {
   3.8975734331639595`*^9, 3.8975734485276365`*^9}, {3.897573484018297*^9, 
   3.897573499693812*^9}, {3.897573544428093*^9, 3.897573628796768*^9}, {
   3.8975738209490023`*^9, 3.89757382718888*^9}, 3.897577937276698*^9, {
   3.897578124192541*^9, 3.897578145236042*^9}, {3.897578175853853*^9, 
   3.897578206786256*^9}, 3.8975782881275077`*^9, {3.897578350642878*^9, 
   3.8975783763923883`*^9}, 3.8975784275441694`*^9, 3.8975784668105726`*^9, {
   3.897652663226557*^9, 3.897652688741934*^9}, 3.897653987155292*^9, {
   3.8976540174717264`*^9, 3.8976540300324717`*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"cac2383c-84ac-488b-a95c-a13c32a47ef6"],

Cell[BoxData[
 RowBox[{"OneSidedPValue", "\[Rule]", "0.31731050786291404`"}]], "Output",
 CellChangeTimes->{
  3.8975724306440573`*^9, 3.89757248328911*^9, {3.897572565387436*^9, 
   3.897572588411257*^9}, {3.8975734328833714`*^9, 3.8975734482514477`*^9}, {
   3.89757348373787*^9, 3.897573499432743*^9}, {3.897573544163272*^9, 
   3.897573628522354*^9}, {3.8975738209589458`*^9, 3.89757382718888*^9}, 
   3.8975779377746267`*^9, {3.89757812482905*^9, 3.8975781458952966`*^9}, {
   3.8975781765087414`*^9, 3.8975782074419966`*^9}, 3.897578288667887*^9, {
   3.8975783512284093`*^9, 3.8975783769604816`*^9}, 3.897578428204398*^9, 
   3.8975784674736624`*^9, {3.8976526639283504`*^9, 3.897652689514331*^9}, 
   3.8976539877987223`*^9, {3.8976540181634645`*^9, 3.8976540300324717`*^9}},
 CellLabel->
  "Out[210]=",ExpressionUUID->"78e396c1-a79a-47c3-a754-dd40723d99c2"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 211, 47, 
   31372060101521717009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.897572588664356*^9}, {
   3.8975734331539726`*^9, 3.8975734485176306`*^9}, {3.897573484010623*^9, 
   3.8975734996838026`*^9}, {3.897573544417611*^9, 3.897573628786647*^9}, {
   3.8975738209490023`*^9, 3.8975738271788683`*^9}, 3.8975779372551746`*^9, {
   3.8975781241635723`*^9, 3.8975781452110534`*^9}, {3.897578175828332*^9, 
   3.8975782067670636`*^9}, 3.89757828810549*^9, {3.897578350621357*^9, 
   3.897578376371873*^9}, 3.8975784275241623`*^9, 3.8975784667892604`*^9, {
   3.897652661582776*^9, 3.897652688060665*^9}, 3.8976539871148376`*^9, {
   3.8976540174520936`*^9, 3.8976540306730013`*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"762a7478-6130-4bb3-8a01-37b695900f87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P-value of old data=\"\>", "\[InvisibleSpace]", 
   "0.26477049838289585`", "\[InvisibleSpace]", "\<\", ie \"\>", 
   "\[InvisibleSpace]", "1.115186526964645`", 
   "\[InvisibleSpace]", "\<\"\[Sigma]\"\>"}],
  SequenceForm[
  "P-value of old data=", 0.26477049838289585`, ", ie ", 1.115186526964645, 
   "\[Sigma]"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.8975725886800213`*^9}, {
   3.8975734331639595`*^9, 3.8975734485276365`*^9}, {3.897573484018297*^9, 
   3.897573499693812*^9}, {3.897573544428093*^9, 3.897573628796768*^9}, {
   3.8975738209490023`*^9, 3.89757382718888*^9}, 3.897577937276698*^9, {
   3.897578124192541*^9, 3.897578145236042*^9}, {3.897578175853853*^9, 
   3.897578206786256*^9}, 3.8975782881275077`*^9, {3.897578350642878*^9, 
   3.8975783763923883`*^9}, 3.8975784275441694`*^9, 3.8975784668105726`*^9, {
   3.897652663226557*^9, 3.897652688741934*^9}, 3.897653987155292*^9, {
   3.8976540174717264`*^9, 3.897654030692988*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"8f1e4ac6-269a-45f4-9a78-a4c8860fa199"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 212, 48, 
   31372060101521717009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.897572588664356*^9}, {
   3.8975734331539726`*^9, 3.8975734485176306`*^9}, {3.897573484010623*^9, 
   3.8975734996838026`*^9}, {3.897573544417611*^9, 3.897573628786647*^9}, {
   3.8975738209490023`*^9, 3.8975738271788683`*^9}, 3.8975779372551746`*^9, {
   3.8975781241635723`*^9, 3.8975781452110534`*^9}, {3.897578175828332*^9, 
   3.8975782067670636`*^9}, 3.89757828810549*^9, {3.897578350621357*^9, 
   3.897578376371873*^9}, 3.8975784275241623`*^9, 3.8975784667892604`*^9, {
   3.897652661582776*^9, 3.897652688060665*^9}, 3.8976539871148376`*^9, {
   3.8976540174520936`*^9, 3.897654031285346*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"15e14757-5105-47ed-a94c-5c9292d2e542"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P-value of new data=\"\>", "\[InvisibleSpace]", 
   "0.006180077654175939`", "\[InvisibleSpace]", "\<\", ie \"\>", 
   "\[InvisibleSpace]", "2.738070763450373`", 
   "\[InvisibleSpace]", "\<\"\[Sigma]\"\>"}],
  SequenceForm[
  "P-value of new data=", 0.006180077654175939, ", ie ", 2.738070763450373, 
   "\[Sigma]"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8975725660662937`*^9, 3.8975725886800213`*^9}, {
   3.8975734331639595`*^9, 3.8975734485276365`*^9}, {3.897573484018297*^9, 
   3.897573499693812*^9}, {3.897573544428093*^9, 3.897573628796768*^9}, {
   3.8975738209490023`*^9, 3.89757382718888*^9}, 3.897577937276698*^9, {
   3.897578124192541*^9, 3.897578145236042*^9}, {3.897578175853853*^9, 
   3.897578206786256*^9}, 3.8975782881275077`*^9, {3.897578350642878*^9, 
   3.8975783763923883`*^9}, 3.8975784275441694`*^9, 3.8975784668105726`*^9, {
   3.897652663226557*^9, 3.897652688741934*^9}, 3.897653987155292*^9, {
   3.8976540174717264`*^9, 3.8976540313055267`*^9}},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"99ecd86d-7389-4b2a-927e-eb601211c7e0"],

Cell[BoxData["0.3934693402873666`"], "Output",
 CellChangeTimes->{
  3.8975724306440573`*^9, 3.89757248328911*^9, {3.897572565387436*^9, 
   3.897572588411257*^9}, {3.8975734328833714`*^9, 3.8975734482514477`*^9}, {
   3.89757348373787*^9, 3.897573499432743*^9}, {3.897573544163272*^9, 
   3.897573628522354*^9}, {3.8975738209589458`*^9, 3.89757382718888*^9}, 
   3.8975779377746267`*^9, {3.89757812482905*^9, 3.8975781458952966`*^9}, {
   3.8975781765087414`*^9, 3.8975782074419966`*^9}, 3.897578288667887*^9, {
   3.8975783512284093`*^9, 3.8975783769604816`*^9}, 3.897578428204398*^9, 
   3.8975784674736624`*^9, {3.8976526639283504`*^9, 3.897652689514331*^9}, 
   3.8976539877987223`*^9, {3.8976540181634645`*^9, 3.8976540313156343`*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"326ca8d9-70d2-4f6f-b95a-0fc6097be967"]
}, Open  ]],

Cell[BoxData[
 RowBox[{",", " "}]], "Input",
 CellChangeTimes->{{3.89757815217791*^9, 
  3.897578152273602*^9}},ExpressionUUID->"5ee31224-2ac8-469e-bd5b-\
7ac002711ba9"]
},
WindowSize->{577.5, 597.75},
WindowMargins->{{Automatic, -2.625}, {Automatic, 4.5}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0a1879ac-56dd-422c-af61-c538111e0d7e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 16528, 477, 1570, "Input",ExpressionUUID->"200c2005-0593-4e55-8d8a-8c6cf1b023b0"],
Cell[CellGroupData[{
Cell[17133, 503, 426, 8, 22, "Print",ExpressionUUID->"fa5ea952-c278-4b9d-8534-8f4a947760bb"],
Cell[17562, 513, 625, 13, 22, "Print",ExpressionUUID->"ef9d95c0-a835-4baa-9add-65231d7798f3"],
Cell[18190, 528, 668, 14, 22, "Print",ExpressionUUID->"625d4e41-18dc-4bbe-8d5b-6e9a5cae98e2"],
Cell[18861, 544, 665, 14, 22, "Print",ExpressionUUID->"2b8f6681-9c86-4e70-a6c1-12a0108d081e"],
Cell[19529, 560, 603, 13, 22, "Print",ExpressionUUID->"e8cf3713-8965-4ab4-b6d8-d35a5b6958ab"],
Cell[20135, 575, 428, 8, 22, "Print",ExpressionUUID->"c3a55b85-58ba-4aad-98cf-46d27a0bd506"],
Cell[20566, 585, 625, 13, 22, "Print",ExpressionUUID->"bfd7a522-25e9-45fc-8575-910ed03acf9f"],
Cell[21194, 600, 668, 14, 22, "Print",ExpressionUUID->"5e344e1e-036d-472f-9fe0-41671edf3a25"],
Cell[21865, 616, 668, 14, 22, "Print",ExpressionUUID->"8a143a0b-8aae-46fc-83aa-426535b66f14"],
Cell[22536, 632, 600, 13, 22, "Print",ExpressionUUID->"c091ec1f-e508-41ac-8448-4549d23407a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23185, 651, 24818, 582, 1673, "Input",ExpressionUUID->"a47538cf-aa80-4745-bc10-e0de8cb239f1"],
Cell[48006, 1235, 119710, 2066, 353, "Output",ExpressionUUID->"e750fa73-1873-48de-9cc0-24e78b7e9750"],
Cell[167719, 3303, 1126, 16, 32, "Output",ExpressionUUID->"69064a4c-6f2e-4902-8b3e-2ee09c43421e"],
Cell[168848, 3321, 131900, 2271, 353, "Output",ExpressionUUID->"10e6b724-87c3-407c-a66f-1ae1df7f79de"],
Cell[300751, 5594, 1128, 16, 81, "Output",ExpressionUUID->"f94ad60a-15cf-43aa-a707-ebbbe57b0704"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301916, 5615, 11025, 313, 792, "Input",ExpressionUUID->"4783d97c-bfaf-4ebb-a3c1-029e0cfad1aa"],
Cell[312944, 5930, 1063, 19, 46, "Message",ExpressionUUID->"ef411be3-3872-4542-940d-7e1fb5d59734"],
Cell[314010, 5951, 1121, 20, 22, "Print",ExpressionUUID->"5a9956ae-18cf-48f8-9892-eb3141246c06"],
Cell[315134, 5973, 1063, 19, 46, "Message",ExpressionUUID->"9016c1d2-1cc9-4fb9-bc72-3caab5e513c2"],
Cell[316200, 5994, 1200, 21, 23, "Print",ExpressionUUID->"cac2383c-84ac-488b-a95c-a13c32a47ef6"],
Cell[317403, 6017, 866, 13, 32, "Output",ExpressionUUID->"78e396c1-a79a-47c3-a754-dd40723d99c2"],
Cell[318272, 6032, 1065, 19, 46, "Message",ExpressionUUID->"762a7478-6130-4bb3-8a01-37b695900f87"],
Cell[319340, 6053, 1142, 21, 22, "Print",ExpressionUUID->"8f1e4ac6-269a-45f4-9a78-a4c8860fa199"],
Cell[320485, 6076, 1063, 19, 46, "Message",ExpressionUUID->"15e14757-5105-47ed-a94c-5c9292d2e542"],
Cell[321551, 6097, 1145, 21, 22, "Print",ExpressionUUID->"99ecd86d-7389-4b2a-927e-eb601211c7e0"],
Cell[322699, 6120, 824, 12, 55, "Output",ExpressionUUID->"326ca8d9-70d2-4f6f-b95a-0fc6097be967"]
}, Open  ]],
Cell[323538, 6135, 169, 4, 28, "Input",ExpressionUUID->"5ee31224-2ac8-469e-bd5b-7ac002711ba9"]
}
]
*)


